Variational analysis of inextensible elastic curves

We minimize elastic energies on framed curves which penalize both curvature and torsion. We also discuss critical points using the infinite dimensional version of the Lagrange multipliers' method. Finally, some examples arising from the applications are discussed and also numerical experiments are presented.

==> fig/numerica_elasticcurves_11mar.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     64616,       1351]
NotebookOptionsPosition[     62617,       1312]
NotebookOutlinePosition[     62955,       1327]
CellTagsIndexPosition[     62912,       1324]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.811823928315775*^9, 3.811823940302297*^9}, {
  3.825077209934059*^9, 3.825077210370798*^9}},
 CellLabel->
  "In[401]:=",ExpressionUUID->"f26b467a-ff2e-41cc-9aea-3c6614454b2b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq1", "  ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"kk", "[", "s", "]"}], ")"}], "^", "2"}], " ", 
     RowBox[{"\[Tau]\[Tau]", "[", "s", "]"}]}], " ", "-", "c"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", " ", "=", " ", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"kk", "''"}], "[", "s", "]"}]}], " ", "-", 
    RowBox[{"2", " ", 
     RowBox[{"kk", "[", "s", "]"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Tau]\[Tau]", "[", "s", "]"}], ")"}], "^", "2"}]}], "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"kk", "[", "s", "]"}], ")"}], "^", "3"}], " ", "-", " ", 
    RowBox[{"\[Lambda]", " ", 
     RowBox[{"kk", "[", "s", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.824477921604907*^9, 3.8244779895976562`*^9}, {
   3.8244785198788633`*^9, 3.824478521040534*^9}, 3.824478670541687*^9, 
   3.824478702600346*^9, {3.824528566327632*^9, 3.8245285764793673`*^9}, {
   3.824529766979376*^9, 3.824529768033601*^9}, {3.8290482017187223`*^9, 
   3.829048202419415*^9}},
 CellLabel->
  "In[402]:=",ExpressionUUID->"6c433b2a-9a3b-4ddc-b6a4-355971b3da58"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"12", " ", "Pi"}], "]"}]], "Input",
 CellChangeTimes->{{3.828596476442231*^9, 3.828596478876586*^9}, {
  3.829368175221614*^9, 3.8293681762977133`*^9}},
 CellLabel->
  "In[404]:=",ExpressionUUID->"bb8dd4d5-f833-4e72-81ab-a21d0bd58dd9"],

Cell[BoxData["37.69911184307752`"], "Output",
 CellChangeTimes->{3.828596479268004*^9, 3.8293681765411243`*^9, 
  3.829368248331522*^9},
 CellLabel->
  "Out[404]=",ExpressionUUID->"caf24635-4082-4793-9520-dbba6f8260a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dist", " ", "=", " ", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", "0.07911031"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"c", "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"kk0", "=", "0.0442"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"kpri0", "=", "0.046801"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smax", " ", "=", 
   RowBox[{"12", " ", "Pi"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]\[Tau]", "[", "s_", "]"}], ":=", 
   FractionBox["c", 
    SuperscriptBox[
     RowBox[{"kk", "[", "s", "]"}], "2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sol", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"eq2", "\[Equal]", "0"}], ",", " ", 
      RowBox[{
       RowBox[{"kk", "[", "0", "]"}], "\[Equal]", " ", "kk0"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"kk", "'"}], "[", "0", "]"}], "\[Equal]", "kpri0"}]}], "}"}], 
    ",", 
    RowBox[{"kk", "[", "s", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "0", ",", "smax"}], "}"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "15"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "15"}], ",", 
    RowBox[{"Method", "\[Rule]", "\"\<StiffnessSwitching\>\""}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.8245286069767523`*^9, 3.8245286097799883`*^9}, {
   3.824529444915929*^9, 3.824529445625375*^9}, {3.824537006983506*^9, 
   3.824537317672661*^9}, {3.8245374872731867`*^9, 3.8245375178534813`*^9}, {
   3.82453807781807*^9, 3.824538157554709*^9}, {3.824538189093343*^9, 
   3.824538257120098*^9}, {3.824538397575962*^9, 3.824538506368889*^9}, {
   3.825049035429714*^9, 3.825049038410145*^9}, {3.825050154563799*^9, 
   3.825050182936036*^9}, {3.825050330096561*^9, 3.825050349387258*^9}, {
   3.825050477807102*^9, 3.825050502460617*^9}, {3.8250759931652727`*^9, 
   3.825076022548416*^9}, {3.825076293822937*^9, 3.825076302724132*^9}, {
   3.825076370520218*^9, 3.8250764956692953`*^9}, {3.8250765448732*^9, 
   3.825076566937608*^9}, {3.8250766011455603`*^9, 3.8250766292214518`*^9}, {
   3.825076685181737*^9, 3.8250766908767643`*^9}, {3.825076736241501*^9, 
   3.825076739947579*^9}, {3.825076798272245*^9, 3.825076888267758*^9}, {
   3.8250769223409357`*^9, 3.825076923658757*^9}, {3.825076977314723*^9, 
   3.8250769840676394`*^9}, {3.825077042281878*^9, 3.8250770524014387`*^9}, {
   3.825077206186139*^9, 3.825077262186241*^9}, {3.825133523232918*^9, 
   3.8251335332129*^9}, {3.825133577020853*^9, 3.825133639053728*^9}, {
   3.8251336759342947`*^9, 3.825133694560678*^9}, {3.825133736703129*^9, 
   3.825133802931724*^9}, {3.825133866090704*^9, 3.8251338740251513`*^9}, {
   3.825133931096181*^9, 3.825133945423676*^9}, {3.825133982392784*^9, 
   3.825134007475596*^9}, {3.8251356509855747`*^9, 3.8251357064299383`*^9}, {
   3.825135742648816*^9, 3.825135822653781*^9}, {3.825135858044232*^9, 
   3.82513586847712*^9}, {3.825135931581604*^9, 3.825136057538198*^9}, {
   3.8251360878314867`*^9, 3.825136177250927*^9}, {3.825136227626521*^9, 
   3.8251362278928432`*^9}, {3.825142801753026*^9, 3.825143037170947*^9}, {
   3.825148574393331*^9, 3.8251487155055733`*^9}, {3.825148795402231*^9, 
   3.825148801976182*^9}, {3.825148836362649*^9, 3.825148955534672*^9}, {
   3.8251489891483383`*^9, 3.8251490359428663`*^9}, 3.825149149592936*^9, {
   3.825149190838779*^9, 3.8251492445061007`*^9}, 3.825149277414755*^9, {
   3.825149542574025*^9, 3.8251495467554626`*^9}, {3.825506138594536*^9, 
   3.8255061469923773`*^9}, {3.825506184861998*^9, 3.825506234953191*^9}, {
   3.825506287786927*^9, 3.8255065663054934`*^9}, {3.8255066863359013`*^9, 
   3.825506843297927*^9}, {3.8255068817948017`*^9, 3.825506930197836*^9}, {
   3.825506965348675*^9, 3.825506966611335*^9}, {3.825506998301824*^9, 
   3.8255071678270206`*^9}, {3.825508230384338*^9, 3.8255083326823673`*^9}, {
   3.825508486400062*^9, 3.8255084927044907`*^9}, {3.825508691804461*^9, 
   3.825508732716408*^9}, {3.825508874408188*^9, 3.825508893132874*^9}, {
   3.825508994249515*^9, 3.825509087661751*^9}, {3.82550912968818*^9, 
   3.825509236625345*^9}, {3.825509315275219*^9, 3.825509322732602*^9}, {
   3.825509381022307*^9, 3.825509449811638*^9}, {3.82550948242799*^9, 
   3.82550950916038*^9}, {3.825509819186986*^9, 3.825509819423937*^9}, {
   3.825510125169986*^9, 3.825510325361609*^9}, {3.8255105812430277`*^9, 
   3.825510600655521*^9}, {3.8255106307554617`*^9, 3.82551065061555*^9}, {
   3.8255107171574507`*^9, 3.8255107688300133`*^9}, {3.825516201170237*^9, 
   3.8255162843129396`*^9}, {3.8255163536211367`*^9, 3.825516353977223*^9}, {
   3.8255922816958733`*^9, 3.8255923478496637`*^9}, 3.825592378486539*^9, {
   3.826183761325461*^9, 3.826183805107493*^9}, {3.8261839010302963`*^9, 
   3.826183924756508*^9}, {3.826187958873661*^9, 3.8261879928663073`*^9}, {
   3.8261880888497143`*^9, 3.826188312340432*^9}, {3.8272956734923773`*^9, 
   3.8272956960723248`*^9}, {3.827394205884519*^9, 3.8273942559521027`*^9}, {
   3.827394317858551*^9, 3.8273943358979073`*^9}, {3.827394383123314*^9, 
   3.827394394983769*^9}, {3.827394549607377*^9, 3.827394555115449*^9}, {
   3.8273947661017637`*^9, 3.8273947688145657`*^9}, {3.827394812913865*^9, 
   3.8273948203837223`*^9}, {3.8273949031611767`*^9, 3.827394910573429*^9}, {
   3.827394992636407*^9, 3.827395007376549*^9}, {3.827395079365901*^9, 
   3.827395080070799*^9}, {3.8273951715966063`*^9, 3.827395209758816*^9}, {
   3.827395250057857*^9, 3.8273952635861883`*^9}, {3.8273953071177073`*^9, 
   3.827395307290818*^9}, {3.8273956018778887`*^9, 3.827395684352272*^9}, {
   3.828591750795725*^9, 3.8285918331451817`*^9}, {3.828592067868607*^9, 
   3.828592071104496*^9}, {3.828592406057325*^9, 3.828592443341654*^9}, {
   3.828596345269107*^9, 3.8285963461248426`*^9}, {3.828596377113715*^9, 
   3.8285963837339087`*^9}, {3.828596420630087*^9, 3.828596444202693*^9}, {
   3.828596487771825*^9, 3.828596603383889*^9}, {3.8285966375757933`*^9, 
   3.828596683453473*^9}, {3.829047562323786*^9, 3.829047598985832*^9}, {
   3.8290480465379744`*^9, 3.8290480514896307`*^9}, {3.829048085442746*^9, 
   3.829048087309033*^9}, {3.829048192570999*^9, 3.829048196306079*^9}, 
   3.829048244418948*^9, {3.8290483114767942`*^9, 3.829048314785426*^9}, {
   3.82904835571721*^9, 3.8290483560786467`*^9}, {3.829053030995784*^9, 
   3.829053034247403*^9}, {3.829291797953747*^9, 3.829291808430151*^9}, {
   3.8292918537547894`*^9, 3.82929185496336*^9}, {3.829293388763769*^9, 
   3.82929340133293*^9}, {3.8292935731271477`*^9, 3.829293600478176*^9}, {
   3.8293680567506523`*^9, 3.829368122156691*^9}, {3.829368165057096*^9, 
   3.829368525965261*^9}},
 CellLabel->
  "In[1217]:=",ExpressionUUID->"abdffa16-2a6a-441b-9747-ce621e098a09"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"kk", "[", "s", "]"}], "\[Rule]", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       TagBox["InterpolatingFunction",
        "SummaryHead"], "[", 
       DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
        "Ready"}, 
        TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquarePlusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                  None, Evaluator -> Automatic, Method -> "Preemptive"], 
                 Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAXSZXfLFwpT6zvdflYqGmPxqkNml+
quM/rybr+P3Gsj/wq/BnOn70PwaF8QXmKbs/yFupS11y/j8dv4eW/a3BP8Bl
hxlCGgRATu0OrgjlxT9451niM2UJQIRyd4p9sco/KxReg7lVDkBOtkuqV1vP
P10FwbwO2BFAIbMGiBdE0j+cML64wXgUQIr12ttZy9Q/WTHUoD7sFkDQ3MtP
owvXPwQXerOqlBlAzxqLoeQ72T8s0jiy4A8cQOqLnAaZ5do/TL3isZd+HkA8
NQL7TQrcP61GDu4ekSBAGyMPGBKf3D9zmTf5VswhQLmahzGnfdw/sN6omQYi
I0D88jvigaHbP+m7j7p2cSRA2pXTjfUl2j/hA4PRS6olQACX6uzVUdg/UD6+
fZj9JkBYWdENPAHWP33jBSBKOihAD+0p8Cqr0z8he5VXc5EpQKs93dptEtE/
waqaD13iKkCgXHZ4/RjNPyBFrL2rHCxARqdRuSuKyD/20QUBcnEtQDlUnn8M
0cM/i8lrOp2vLkADXE2r8j6/PxxZR/SI5y9AFiAxMadltz+SbbUh9pwwQJyy
R8Vbc64/9mNNRNo6MUA8g5OKHk+fP5VTiTH65TFAAIrJ3rY2ML8yDwBf+o0y
QPo/oJeWPZ+/LwB9B60qM0Be6367ZU2uv2fqnXqb1DNAuhHGhENbt7/+CcVo
PHM0QEWfbIpEV7+/k/Uml70ONUA3vXxIC8XDv2TaLJB6tzVAgg71lo5xyL+U
9DgE6lQ2QG67LgqIAc2/AAjpQpX/NkCp1zsE+g7Rv8tQn/zynjdAYo6dZad4
07+UZZD2MDs4QP05rKAsydW/mXMlu6rkOEAzd6CvJB/Yv/22wPrWgjlAiPPN
wwsB2r+d8/8EPy46QKh89o0zj9u/O/x5T4fWOkCBu9Kf4nPcvzg6+hSCcztA
XJorYrWi3L9wcR6luB08QASI7NCyGty/CN5IsKG8PEAIOkETQ/nav54Wrvtq
WD1Ay5esMq5e2b9vSLcRcAE+QHtd9epAONe/oK/GoiefPkCSE+siGPjUvwwQ
ev4aSj9AaC988ERn0r92PGia7vE/QKf08Vaqu8+/H0+uWDpHQEBObzUWRBrL
v6F8ekkbnEBAnyuMOzpGxr/TxMl3VetAQI5ppofs+sG/oglriy1BQUC3MTY5
cRy7v3C0Kb91lUFAVp7XNrvSsr/ueWswF+RBQEFLQe/Kuaa/Cjz/hlY5QkCU
sWhvJKmLv9YYFhvviEJA+Omi4Zrujj9z9dZ5fNlCQNQ6NR98raY/l7vPUg==

                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$14386#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                  Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 
                   37.69911184307752}, {-0.44743094050355636`, 
                   0.4472089037849842}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "37.69911184307752`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}], True -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SquareMinusIconMedium"]], 
                  ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                  None, Evaluator -> Automatic, Method -> "Preemptive"], 
                 Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                GraphicsBox[{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAXSZXfLFwpT6zvdflYqGmPxqkNml+
quM/rybr+P3Gsj/wq/BnOn70PwaF8QXmKbs/yFupS11y/j8dv4eW/a3BP8Bl
hxlCGgRATu0OrgjlxT9451niM2UJQIRyd4p9sco/KxReg7lVDkBOtkuqV1vP
P10FwbwO2BFAIbMGiBdE0j+cML64wXgUQIr12ttZy9Q/WTHUoD7sFkDQ3MtP
owvXPwQXerOqlBlAzxqLoeQ72T8s0jiy4A8cQOqLnAaZ5do/TL3isZd+HkA8
NQL7TQrcP61GDu4ekSBAGyMPGBKf3D9zmTf5VswhQLmahzGnfdw/sN6omQYi
I0D88jvigaHbP+m7j7p2cSRA2pXTjfUl2j/hA4PRS6olQACX6uzVUdg/UD6+
fZj9JkBYWdENPAHWP33jBSBKOihAD+0p8Cqr0z8he5VXc5EpQKs93dptEtE/
waqaD13iKkCgXHZ4/RjNPyBFrL2rHCxARqdRuSuKyD/20QUBcnEtQDlUnn8M
0cM/i8lrOp2vLkADXE2r8j6/PxxZR/SI5y9AFiAxMadltz+SbbUh9pwwQJyy
R8Vbc64/9mNNRNo6MUA8g5OKHk+fP5VTiTH65TFAAIrJ3rY2ML8yDwBf+o0y
QPo/oJeWPZ+/LwB9B60qM0Be6367ZU2uv2fqnXqb1DNAuhHGhENbt7/+CcVo
PHM0QEWfbIpEV7+/k/Uml70ONUA3vXxIC8XDv2TaLJB6tzVAgg71lo5xyL+U
9DgE6lQ2QG67LgqIAc2/AAjpQpX/NkCp1zsE+g7Rv8tQn/zynjdAYo6dZad4
07+UZZD2MDs4QP05rKAsydW/mXMlu6rkOEAzd6CvJB/Yv/22wPrWgjlAiPPN
wwsB2r+d8/8EPy46QKh89o0zj9u/O/x5T4fWOkCBu9Kf4nPcvzg6+hSCcztA
XJorYrWi3L9wcR6luB08QASI7NCyGty/CN5IsKG8PEAIOkETQ/nav54Wrvtq
WD1Ay5esMq5e2b9vSLcRcAE+QHtd9epAONe/oK/GoiefPkCSE+siGPjUvwwQ
ev4aSj9AaC988ERn0r92PGia7vE/QKf08Vaqu8+/H0+uWDpHQEBObzUWRBrL
v6F8ekkbnEBAnyuMOzpGxr/TxMl3VetAQI5ppofs+sG/oglriy1BQUC3MTY5
cRy7v3C0Kb91lUFAVp7XNrvSsr/ueWswF+RBQEFLQe/Kuaa/Cjz/hlY5QkCU
sWhvJKmLv9YYFhvviEJA+Omi4Zrujj9z9dZ5fNlCQNQ6NR98raY/l7vPUg==

                    "]]}, 
                    Annotation[#, "Charting`Private`Tag$14386#1"]& ]}}, {}}, {
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                   AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, DisplayFunction -> Identity, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, DisplayFunction -> Identity, AspectRatio -> 1, 
                  Axes -> {False, False}, AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                  Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{0., 
                   37.69911184307752}, {-0.44743094050355636`, 
                   0.4472089037849842}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "37.69911184307752`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}]}, 
           Dynamic[Typeset`open$$], ImageSize -> Automatic]},
         "SummaryPanel"],
        DynamicModuleValues:>{}], "]"}],
      InterpolatingFunction[{{0., 37.69911184307752}}, {
       5, 7, 2, {29}, {4}, 0, 0, 0, 0, Automatic, {}, {}, False}, {{0., 
       0.0016248098544437693`, 0.006874195538031331, 0.02541712839597663, 
       0.07528543390694362, 0.204014616383161, 0.5306788396419938, 
       1.2304930857897185`, 2.100583525354243, 3.7393389134747137`, 
       6.074132661967987, 7.774348099944016, 9.452029072765619, 
       10.9743833585851, 12.583229007631296`, 14.542967398881556`, 
       16.762442262371753`, 18.7124515624853, 20.721627855755543`, 
       23.271870318982803`, 25.096978306030913`, 26.922086293079023`, 
       28.609453433786847`, 30.13996682243448, 31.772883793743752`, 
       33.58100979872149, 35.16443665928863, 36.43177425118308, 
       37.69911184307752}}, {
       Developer`PackedArrayForm, {0, 3, 6, 9, 12, 15, 18, 21, 24, 27, 30, 33,
         36, 39, 42, 45, 48, 51, 54, 57, 60, 63, 66, 69, 72, 75, 78, 81, 84, 
        87}, CompressedData["
1:eJwBxQI6/SFib1JlAQAAAFcAAAD+ZffkYaGmP9MW1/hM9qc/hI1vMfjvWz+M
lVqKWaumPxFePgOq9qc/5MATSab7Wz+xzfBajsumP09nkKTX96c/L1rcJl4h
XD9TZ6cbXz2nP6NrDsoN/Kc/jsbqy2OmXD/+sgbv2m+oPxydGOzCB6g/TwOt
020KXj/4BYcZ1omrP0/0fECHKKg/XZd0cY/KYD/fqXIp176xP8JUIBKsi6g/
TclL0OkYZT/+doADYoS6P2hTUnw2pqk/5FA1zSMDbT8N92/HBgbDP2NA97qh
aKs/lWQnYS1bcT+jNQ/ZX/TOP1nIHKTzma4/ShxyOqhuZD+Rfr9tFzjYP5Ym
Xl9kXao/EXIK7DnWiL+fMnj/mDzcP+yfe+km6JI/FBHLqeAZmr+wE+c3ENTb
PxIDS7gvOpq/8QNXrbR6mL8USR0BINnXPyaE+JrKBqu/E8vi7JjLhr9YDtc7
2dnRPw74WxtEDa+/gPU50+sAKD8I9sORdA/FP06N/JQJDay/hnoRJAqJcT/G
Yp3qC9aqPzRK4zfOIKi/k5fHFvFkYD+gWLMkX2Cjv/kO8Mz42ae/waS+1P4U
WL80XMG1enrBv9CoeAy+66q/q8oGF77ocL/D+iJEkx7Sv/B5supvDa+/gDgk
uAxhIz/FHpPI+cfYv3tzblpSNqm/rP665UMUjD8LN1NpGoTcv9xjTWJr04W/
v3ZxhP49mz8t0jnGTkDbvymzJpDDuqA/EDvo7ZFHlj+axMuZjr7Wvx7VhASl
m6w/6F/x+s4rgT+Xy5xGlIfQvzZjFu0O5K4/MI6mza4+Wr9OvrPG0b3Dv7Ls
1TXMoqs/kEpxN4F5cb+5XFQt5dyyv8XSyUkpq6g/qU3tHcY8Zr/wgc2O2S+N
v6NCkEvnlac/y1i4k6lsQr/ITRogfa2mP9vmkf+99qc/t5WV2if+Wz/zJ2Z/

        "]}, {Automatic}],
      Editable->False,
      SelectWithContents->True,
      Selectable->False], "[", "s", "]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8290482450190287`*^9, {3.829048307207561*^9, 3.829048361125165*^9}, {
   3.829053011280795*^9, 3.8290530347423573`*^9}, 3.829053093789003*^9, 
   3.829291813654522*^9, 3.829291855683268*^9, 3.829292465443471*^9, {
   3.8292934044706173`*^9, 3.829293418306273*^9}, {3.829293595117787*^9, 
   3.829293601057561*^9}, {3.829368087388041*^9, 3.829368122489359*^9}, {
   3.8293681695787697`*^9, 3.829368526243834*^9}},
 CellLabel->
  "Out[1224]=",ExpressionUUID->"5ae4ef99-4475-424f-a3a2-9fb6062c6598"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"kk", "[", "s", "]"}], "/.", " ", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
     RowBox[{
      FractionBox["c", 
       SuperscriptBox[
        RowBox[{"kk", "[", "s", "]"}], "2"]], "/.", " ", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "smax"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.829048204677266*^9, 3.8290483036446457`*^9}, {
  3.829292447932678*^9, 3.8292924549351997`*^9}},
 CellLabel->
  "In[1225]:=",ExpressionUUID->"39dae78e-2db6-4894-ab0a-52bb79666e20"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlnk8VV8XxlEpSaTIdLnXJSFJFHdgLxcNUhpQqVTGypx5lgwlU5IhMiWS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       "]]},
     Annotation[#, "Charting`Private`Tag$14447#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFzglIEwAUBuBlZU7NrXnlMXEOj5xn3qbTOUorMzNRWtJtlGQelUdNEdOp
oZEoOMmyoW3o3Ep0OPMKD8xqaDWd0yRjozA1amSWFxXkew8ePx88fh7tXFpc
sh6BQDjyd/9lsR1ZNj7WxCT8n2mP0ZYEaUnYprsG6UZ0aQ1YTIoJJkpFYLqf
5tiapAP8YVgysyQZBofuqmrQSVTgBVmx/nfJZ7DaOZ2kafkFVk6vlPLi9cI3
3VjNH7/tawBmznytWKkyAYsa5AVRbAq42j4hPZZrDl4yFxRHC3eDKbaFOZO1
NmCzlDAaTWEHvnxh5N2a1h6sNzayR3PSAXz3tHxKpKODs5czbvpedQQfb7O6
UU90xj4Gv7DogQt4Rvwx39vCFcyOtZroljLAO9ZtbMlu7uBehXEPa8QDnOie
Is/y9AJvZLeVPV1AP1ReK1V3eoNTZbX5F3P3gk/8cM338vMBh+33Ec8RfPF/
a8Gofh/67BYezbTCD1x+YIKblOgP/kQqHyWaBYCD5uVHhbPorkOHh4X1gWCO
wcEoLScIrFP1/CQ7BYM7Gfw6gQadWzmXRmvdB75061Hw9owQ8PWBfhMn91C8
pyaR/X+jJascYnMHEzw1P+a5kxcGplDVTxJcwsExPO7AJA9dkjOdGreIVrkt
mm5Es8D+99qZL5rRldwAwh1yBHgbI7UnLw1tmMmRO2agSZ2RbYpMtHWkQxM1
C+11XlXdw0Un3WddWS9DtxtZ2OQ1op/FbbVwFKL7ar+RFSL0S+dX+lQxepZd
oOtuRRtzv4ys9aIpA6rBxudoS8Ohvuh+tAO/XlY3hA5sjxeEvEYzV1l1WgWa
HeFZUz6KjhkjVrx/i463XC4pUqI5p7SFbhPoM4/f5ClV6OSF3hyuGv0HxMUT
Jw==
       "]]},
     Annotation[#, "Charting`Private`Tag$14447#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{0, 12 Pi}, {-0.4476749625680618, 0.44767371993315636`}}, {{
     0, 37.69911184307752}, {-0.4476749625680618, 0.44767371993315636`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.829048219553391*^9, 3.829048252060354*^9}, {
   3.829048293768331*^9, 3.829048361964851*^9}, {3.82905301243641*^9, 
   3.829053035868108*^9}, 3.8290530955267878`*^9, 3.829291814792324*^9, 
   3.829291856837804*^9, {3.829292460241201*^9, 3.829292466644433*^9}, {
   3.829293407012127*^9, 3.829293420147238*^9}, {3.829293597235573*^9, 
   3.8292936029299183`*^9}, {3.829368088166007*^9, 3.829368123080558*^9}, {
   3.829368170316298*^9, 3.829368526856058*^9}},
 CellLabel->
  "Out[1225]=",ExpressionUUID->"0dd40983-7d6a-466a-b5b1-b233168665d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"k", "[", "s", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"kk", "[", "s", "]"}], "/.", 
    RowBox[{"sol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]", "[", "s", "]"}], ":=", " ", 
   FractionBox["c", 
    SuperscriptBox[
     RowBox[{"k", "[", "s", "]"}], "2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1x", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"tx", "'"}], "[", "s", "]"}], " ", "-", " ", 
    RowBox[{
     RowBox[{"k", "[", "s", "]"}], " ", 
     RowBox[{"nx", "[", "s", "]"}]}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1y", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"ty", "'"}], "[", "s", "]"}], " ", "-", " ", 
    RowBox[{
     RowBox[{"k", "[", "s", "]"}], 
     RowBox[{"ny", "[", "s", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1z", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"tz", "'"}], "[", "s", "]"}], " ", "-", " ", 
    RowBox[{
     RowBox[{"k", "[", "s", "]"}], " ", 
     RowBox[{"nz", "[", "s", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2x", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"bx", "'"}], "[", "s", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "s", "]"}], " ", 
     RowBox[{"nx", "[", "s", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2y", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"by", "'"}], "[", "s", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "s", "]"}], " ", 
     RowBox[{"ny", "[", "s", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2z", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"bz", "'"}], "[", "s", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "s", "]"}], " ", 
     RowBox[{"nz", "[", "s", "]"}]}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq3x", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"nx", "'"}], "[", "s", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"k", "[", "s", "]"}], " ", 
     RowBox[{"tx", "[", "s", "]"}]}], " ", "-", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "s", "]"}], " ", 
     RowBox[{"bx", "[", "s", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq3y", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"ny", "'"}], "[", "s", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"k", "[", "s", "]"}], " ", 
     RowBox[{"ty", "[", "s", "]"}]}], " ", "-", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "s", "]"}], " ", 
     RowBox[{"by", "[", "s", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq3z", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"nz", "'"}], "[", "s", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"k", "[", "s", "]"}], " ", 
     RowBox[{"tz", "[", "s", "]"}]}], " ", "-", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "s", "]"}], " ", 
     RowBox[{"bz", "[", "s", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", " ", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"eq1x", "\[Equal]", "0"}], "&&", 
        RowBox[{"eq1y", "\[Equal]", "0"}], "&&", 
        RowBox[{"eq1z", "\[Equal]", "0"}], "&&", 
        RowBox[{"eq2x", "\[Equal]", "0"}], "&&", 
        RowBox[{"eq2y", "\[Equal]", "0"}], "&&", 
        RowBox[{"eq2z", "\[Equal]", "0"}], "&&", 
        RowBox[{"eq3x", "\[Equal]", "0"}], "&&", 
        RowBox[{"eq3y", "\[Equal]", "0"}], "&&", 
        RowBox[{"eq3z", "\[Equal]", "0"}]}], ",", 
       RowBox[{
        RowBox[{"tx", "[", "0", "]"}], "\[Equal]", "1"}], ",", 
       RowBox[{
        RowBox[{"ty", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"tz", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"bx", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"by", "[", "0", "]"}], "\[Equal]", "1"}], ",", 
       RowBox[{
        RowBox[{"bz", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"nx", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"ny", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"nz", "[", "0", "]"}], "\[Equal]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tx", "[", "s", "]"}], ",", 
       RowBox[{"ty", "[", "s", "]"}], ",", 
       RowBox[{"tz", "[", "s", "]"}], ",", 
       RowBox[{"bx", "[", "s", "]"}], ",", 
       RowBox[{"by", "[", "s", "]"}], ",", 
       RowBox[{"bz", "[", "s", "]"}], ",", 
       RowBox[{"nx", "[", "s", "]"}], ",", 
       RowBox[{"ny", "[", "s", "]"}], ",", 
       RowBox[{"nz", "[", "s", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "0", ",", "smax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vetd", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"tx", "[", "s", "]"}], "/.", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ty", "[", "s", "]"}], "/.", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"tz", "[", "s", "]"}], "/.", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"val", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"vetd", ",", "s"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"dist", " ", "=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"val", "/.", 
           RowBox[{"s", "\[Rule]", " ", "0"}]}], ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"val", "/.", 
           RowBox[{"s", "\[Rule]", " ", "smax"}]}], ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"val", "/.", 
           RowBox[{"s", "\[Rule]", " ", "0"}]}], ")"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"val", "/.", 
           RowBox[{"s", "\[Rule]", " ", "smax"}]}], ")"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"val", "/.", 
           RowBox[{"s", "\[Rule]", " ", "0"}]}], ")"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"val", "/.", 
           RowBox[{"s", "\[Rule]", " ", "smax"}]}], ")"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "^", "2"}]}], "]"}], " ", 
   "+", "  ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"vetd", "/.", 
           RowBox[{"s", "\[Rule]", " ", "smax"}]}], ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ")"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"vetd", "/.", 
           RowBox[{"s", "\[Rule]", " ", "smax"}]}], ")"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", "0"}], ")"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"vetd", "/.", 
           RowBox[{"s", "\[Rule]", " ", "smax"}]}], ")"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "-", "0"}], ")"}], "^", "2"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.8293683265046577`*^9, 3.829368326998747*^9}},
 CellLabel->
  "In[1201]:=",ExpressionUUID->"0f6fd421-a39c-462d-a06e-c9f2e0464094"],

Cell[BoxData["0.002938731904930523`"], "Output",
 CellChangeTimes->{{3.828596505769611*^9, 3.82859651010725*^9}, {
   3.828596581312395*^9, 3.828596603858902*^9}, 3.82860081126833*^9, {
   3.829047569075553*^9, 3.829047599576355*^9}, {3.829048053922905*^9, 
   3.8290480878826427`*^9}, 3.829053173238653*^9, {3.8293680915406647`*^9, 
   3.829368117232236*^9}, {3.829368195994349*^9, 3.829368519005835*^9}},
 CellLabel->
  "Out[1215]=",ExpressionUUID->"09e0a6ef-7ad4-4edf-b55b-7f847e209daf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"ParametricPlot3D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"val", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
     RowBox[{"Re", "[", 
      RowBox[{"val", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
     RowBox[{"Re", "[", 
      RowBox[{"val", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "smax"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}], ",", " ", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Detailed\>\""}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"SwatchLegend", "[", "Automatic", "]"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "15"}], "]"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Medium"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "Full"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"x", ",", "Large", ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"y", ",", "Large", ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"z", ",", "Large", ",", "Black"}], "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8118250887734528`*^9, 3.811825096151692*^9}, {
   3.8118251314779673`*^9, 3.811825132799049*^9}, {3.811825382510405*^9, 
   3.811825383132217*^9}, {3.813559381404779*^9, 3.813559418261961*^9}, {
   3.81355948190767*^9, 3.8135594940548077`*^9}, {3.8135597633828173`*^9, 
   3.813559770098185*^9}, {3.813559891780402*^9, 3.813559895854128*^9}, {
   3.8135639561960697`*^9, 3.813563964978282*^9}, {3.813564089986162*^9, 
   3.813564105090501*^9}, {3.813567123194456*^9, 3.813567132233283*^9}, {
   3.813567358614687*^9, 3.8135673855736027`*^9}, 3.824478471288479*^9, {
   3.82447863625416*^9, 3.8244786469327717`*^9}, {3.824478808259109*^9, 
   3.824478819908803*^9}, {3.824479252207973*^9, 3.824479258749858*^9}, {
   3.824528725102631*^9, 3.824528729085368*^9}, {3.824528790408798*^9, 
   3.824528844287148*^9}, {3.8245289414650803`*^9, 3.824528942781282*^9}, {
   3.824529415685422*^9, 3.8245294188547287`*^9}, {3.824529475719372*^9, 
   3.8245294851756697`*^9}, {3.824531410427532*^9, 3.824531459395688*^9}, {
   3.8245315380917053`*^9, 3.824531538793824*^9}, {3.824531603265615*^9, 
   3.824531647899733*^9}, {3.8245318046160793`*^9, 3.824531812145441*^9}, {
   3.824535480116572*^9, 3.8245354803520727`*^9}, {3.8245369079950047`*^9, 
   3.8245369085586843`*^9}, 3.825076275213319*^9, {3.825135717085669*^9, 
   3.825135718063901*^9}, {3.8255064666929502`*^9, 3.8255064676511803`*^9}, {
   3.825506499522831*^9, 3.8255065003490553`*^9}, {3.825507868314931*^9, 
   3.825507896483828*^9}, 3.825508264360177*^9, {3.825508659079249*^9, 
   3.825508659675152*^9}, 3.825508898433036*^9, {3.8255092704476843`*^9, 
   3.8255092720386543`*^9}, 3.825509535473137*^9, 3.825510390961363*^9, {
   3.825510473137755*^9, 3.825510530693143*^9}, 3.8255106654062653`*^9, {
   3.827395092480083*^9, 3.8273950930812397`*^9}},
 CellLabel->
  "In[1241]:=",ExpressionUUID->"a3dd8471-5a4f-4d1e-8652-8f5858461796"],

Cell[BoxData[
 Graphics3DBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
      Line3DBox[CompressedData["
1:eJxN2nk4VN8bAHC7mbE0zNwh2aKFQoXQ5t6QQhRliShKoUKoyFpSkbUvCWPL
vlMIqTmhrEUkRUjIkqSsWX/zz++emX/meT7PPPee+5733HPf985GOxcTew42
NrZBdjY2TuY3mzS5rLMtR5MN/wQwjAJX9vsl6CWaFd5D/69tF0/JPQL1mkaO
anUyhbG4H6mbHXm0PKrpKq00FlqTivuFbj1saf2ypqmlqiShMAt3y8GQ+Yci
RDTcLrX/dlwB7jYL0SZNryioWXtFiF9NCe5z2qSxxjBx9GjXofn5gue4Fzuo
WYdS5dFpTp2DpWlVuIM5JHPRawe6Z1VPzDXuJe59hyPunD+tgt4FtEm3mte4
779uebkb2Y/a/Eh5+72gHvcWSRdLe359NNlvQPOlXCPud69+/5xeZojujFeT
iU1rwl01aCm0sfk4enOPo59e3DvcudTuOC9PnkQ3juztOFHzAfdNPW63Okxt
0ITaCN/Ygi7cX+yvXqfAexkVF3ttteL0Gfcyck7SwtgVVDK4rcVO7gvu59Fj
GxO6XND3423d29O6cX87aDzHM3UVbTIPRZ497sWd52DEyO2r19HAD9uU618P
4L7a1/QoPzcA9VsXTN2YP4J7NPeeM0ZoBLor17W4VHgU98IWFb5CtUi03Zm/
TtcLemZQb9b7D5FoiWW6ygXdMdw/UNwrd1Mfokavaoaiv43jLvbrPP9DEI2q
HnHY/pQ6ifuluN5Y8bx4NIX/U/2zA39xNzDnWP/fs3SU8173juHkBdylRF2q
//SVoiMH45bdW6H/NDX2zUHL0DNkMWm2NehD/GW381PL0Gq55XKyzT/cnbcL
fLZ2LEcXHc5cFBVfxD3+94/UBK4K1JRR3PUmdgl3i3IPUdmLL9D3vwg9w6Gr
uC8cwE77hLxGLRQbzf/u5sD+7w2SSlVEiWb0rCgfee0jL+5mtw9+FxXrQUWz
mtfbPhTAvTNxx23+sFHUK3vscKaCEO7Xnu0Jlz85jY6ErleSUYP+W1y9m3Zj
Gt1O5N4Yi0J/qODBKxM/jb7JredzNYGuP1U3F/BtGk1iJ3/suwH9j72tvrXz
DFr/aKmH5zXLeSPHb8lGzaKoELJ571Fh3GuOORH7/syjNyxSSZHaFNxjHejH
SetX0Jb7mvtc9KFLhQebhmmvoD+VSzccMYaeffBRkrTzCrpr9q3poA109uPl
DrdqV9C6j9+HE7xYfN6q8rbLKppisk3iaj70vBcSlfXv1tB1spwjXQQqjDOm
map6jB2jbiiy2S4I/eJYh/X2C+yY9oKskAsFemDZk8idvuzY5g2t25skoKuX
vX1tl8eO/bi3KjezC/oPF6nUgwQO7EQDZ9omC+jxL1qKm2s5MHPRgfu+cdCn
qihyZG0u7JL4zpdf6dAjTxrZlpziwoiTL/5uT4H+jXqJeNqVC2v12vk0PhN6
xJknSS2JXNhcWWRFw1PoH5DWjQL/uLAZMoeffCN0YDjNEVHMjXHWrN141Qx9
OBtNiavnxgabrKK130MPDywyzuvjxtbLlBwW74C+a3Lu1yA/DzZj+PQk71fo
fqoKW9MdebDWtMmr139Cpzdc71iW5cWa1Uk8u39Bl91AVDbfx4vFFye6DE9C
ryh70VVmwot98t7vKfIXugp/5K2AW7wYYtMDiuahCwqcH9Tr58UaNRzB+AL0
rZqOU2/meLEk229HkUXom4KfHDokSMBcU/RT9i9DJ0UWmh89QMDav9wwXFqD
rlPN6L2aQMD4V/g9P7IhuPO05xauPiVg0dLVX5+wQ484qCYV1kTAbB8HhYly
Qi+q8bta9I+AhRw/LPySxUu35JzTFiJiCmE62sZc0K/scRb/IkfE0lrn2w9x
QxfmlTcgWhAxnSsXL2Sw+Jn7T63SXIjYSW8L8jSLK85KOGveI2LeFzUEdvBA
F5k9o92dRMQ6qrl7TrG4sRp74vVyIrbhduUeDxavOKSEUd4TsZHY4u3+LN56
oX6haJiIfaAhc94sXnfJlX50hYgVFBzeeJnFvcJSBMaoJIxRurXZiMV/k0Mk
ApVI2Jo/engri08dyRkTP0LCsIa5V7Ms16Vqy+FbbkvCxHQECp6zxoEmWHvM
m4QhJ+ReOrF4qmhN+Gg0CVu6rDnDz+LJr4VTAgpJWJfKUJ4oS/wNOG4aFwyQ
sNNTGxb8WeYrIHCb5sElEhbYb8zZzgHdLsaO0kHlwxoMDTt3s+SDXV6F3O/D
fFguxX6KfwXmldYCUZqzkA+rmHDW+rwEfbcHySWgng9T+rWa/4glb/8r7pVe
+saHZRw/UDnDkv82iZp7xyn82MvNHoO8LOtlWo/HMd2LH+NTr6Nf+Q799r3J
m8I6zP1GfTBj4zfoXuexl1rWApi3r7bT217o42p5KleuC2BuW96U/vzMcv9k
EDlLswWwIOLxp2ks9w35TRv+8AoIYphk0fTNcugEsw+Gwh8FMcJHtQEjL+gb
iYkN1xTJ2KuxaLdt16DPHdvRmadBxi4qX5+adYUu3L3Q0aNNxmjyamx2DizX
pXhRe7slGVP7sLj1hRl0+29Rs7F3ydg+Y+Trr53Qh25dH3HoI2POAQFe4t1w
HwkJltvy6r4Qtuls4MQVTuiVG6yvVtUJY1NzNBKyDPdB85jpru53wphN2p3E
ohnoz/afVvzzSRhzCsoQrB6GPlPbELU8Kow5iw/ckauH7lmL5t3ip2DyaX2u
efegh1sr97gz98vlXU4aY2zQ91yvDSvooGBraVqjkgtwv35FsTp1uYeCPZb6
76bRb+gHTkTLbBqkYCOHGGoJvdAfyfgU+/2lYCUTHsSmSugWcny8FWQqdn04
UofkCr2+NagvQp+KLWdcXFjqJOO+8s5qm0EZFYtqtbNUbYZOUJW3J1RTsa6y
dYgdgF7a7GxVWkPFdj/np6bmQlfj1VXpbaVi8zuMmpr9oDdKxHakjlEx/XfF
JzI3Q7d2kxiOEEOwm7tUPM93C+Iuub5aRd4VwWS3adr01EBvT2CrWfBAMMfp
zZJaedC3xCWYlnoh2JONPRrfvaEvl24t/3MbwVo9RYzCxaHbVNabZ0Uj2C3e
S2SF0/D5LWeBuC+9DMG4zhasRnfw4e6YfTj4xTiC0bSc/7lWQ2ckFpJO/UKw
hyJcpEMZ0NPfvR8c+o1g5Bo56U/XoWeXDE2+nUGwvt8u1ZnroVP/RM29XEGw
wifJ09dsSLjXWpEkLQRo2JRDjP2qLnRDt9fhyDoa5tXERrm9A7rKbes/NWQa
xlvPtsGbDfpM1KmgcQoNe2IZ4qXxhIi7WcYS4cJ6GmYg9m3ztmEC7qk5lJCM
jTRMz7b7acA76L568YF+MjTs5/Q/084y6IJHfO7ry9Kwm0Ramedd6A5tuZbl
m2iYmobzg3pn6Fx+SVInN9OwUKXMTKo5dNc/AX3fmJ4hp+ySuxW6f6oq99st
NCzCzitieh30qLRLlyS30rDSmeCP+xbg83kD8qTenumNF+K8A79BV/y5t4LO
9Hz+hZdNDdBTKhPF6pge9lj4vVAJ9Id6X0i9TN9c4P7RIg76q826g6NM73B5
M5F8C/rgNvn9Y0xvF+uQGXGE7i9i9rOf6T4He12VTKA/C1N9/Z7pmT/pH67t
hV4/nSRRxvSbziPGL2Wgl75zE4hieu4GLwFuPuhCd1K6zzKdMCGtYDjNg/sd
/36yLNN/BS32xfRA71XY5vuJGc/WPWGD8vnQx3w5XQSY/vQAb8G1aOi/VZXb
Ipjz8vxn9kyND/SylnQJdqY7vBZqtTOEXvL8+VgxMx8WXPuUXkxy415n1V5p
Kk3DtjzOOiHWCR3jsPx7RIqGPbzfFOT9Aroxr3HUTkkaFiU99U3rPnSgfbtt
cAMN2xZ8vWlyI/QKukNJAY2GndvgqEEz48JdL+lLay+BhlXZV8rL1HDAeSn8
/lvwO4J124sgEjnQRTYn1dD6EYxbSGdUMhK62BklF/JXBJt83iGhagM9mcM8
/1sngt3f/1w1bpEd9723xbYINCKYqj4p7o8q9ENFHFfD8hHsqMqQRPnZNbwO
fVCp9Z7siGA3/hmLle+CLqp6QN3jPIJNGdwebuGAbh84r994BsGkLC0V92TA
enbQ6lPXUTME+1Eifq51fAX394pWTQNaCHbAptgj0msZ9xquyJm59Qg2bnrp
XG42rK/PKg7/HnpFxf7dci9nGM/gPt+Yas81SsFCv7JP1xFh/+GVbx9H1KwQ
9jBFwKSW5z3ui3UDXe+/CmIlX9bQ/U9fMf7v+yM3WGelELHTvTudzS904z4j
a8nQSuTEpAWfcviJDuGurenlaEVYQtc9MnaYERvD3WAqftJ2ehIN2Ue2u1b0
C/e9Q1k+5f1v0WY/5b3bR6Zwx4YvHd/bN8DgtRE3PrNlGnfl1sl8Po8ZRv45
wTY1pTncyY21Rk8d2EDMTL3FuoF/uKOUO1nBAjyAFP7F0kRhDXeV2cu01XE+
YB9SYBG8wgH+79YT/aFGSWSwEPPsUsA8D+5Ps/1stzYJA7qo57ZwEi909UM5
Re3CoOSqPVogAV3634KSUo8w0C5qVhDXgS6HsN9YNyEM+prpl+hR0DmPcnF4
CFDAJXZ7sxwlAu7B3rfECMcoQF/6z1CGBxH3K8WZy0VNFLDmd0WLKs+PO9uh
2mOX06kgu21HI1UTurfnyAOxXCpQNZevljkBnTMyWbe6iArSjRXL7X2h20tG
VXZXUUHSonKqVzt0guYOz7A2KhBrzipV8xPAnRztuvnUIhWMkkXvbOwVxN2h
jvwEHELA1KkmdfNp6H5H3+2U0UdANGWhMJq4Dvf+c9tXvIwQcF64UmubGnQk
rzeA1xwBXBK8j99FQO/TVeYMvIiAjOe6jS4yZNxbXu3bNhqEgH0xUkvru6F7
Z5iOaVQhIGRgT4TXMPTPF/W+LlYjYEg4OLpnCnq5gYfXUwbzvNebnTJ4hXC3
sk56R3iDgMN9dw4d3w09vXIk0LgVAa16U2yKUdDbc+JK7AYQ8DEAsSyjQ7/1
Eys5O4iAHw1JZCwb+qXFI/8dH0ZA3eCVAisG9HkCVxtxDAEbzOSq039Bf2TS
doB3CgHgy6zYLX1h3Lv4BbZMLSFAf8vA101m0LmnClTkVxDA+SpEq8kWusew
vKjJKgIUt5pcW+8FXSqu4LUHGw1cVvtm/CYLuqkSKY3CRQNOB1dU3Z5BV76x
e7Kf6YE5g7FSDOjuN/wi0rlpQEj2J9HnE/RZ/cG3VF4aSIguczvATcE9bB17
+nkiDYwApQe/ydCVMx8ndTB9IqxM/Yk49BOczsbKJBqwLlw4ayoHXXGAZhvA
dOBB+UVQhb77m1beS6Yv6XWCahT6lJb84XGmv5UlvnY1gN6WMxfEw0cDMkvV
HZvMoXO37p0WZnq/VvDAZzvodlpmpmSmy9p8/hTqDF1h82jBGvP4fTSlDOwm
9MXhfXu/M12b6qIzEwQ9dLncvZLpR43lSrOioKdn6JLvMV3eTWTZMhH6kcy/
vUeZPrpzWVIwB/pYCKCTmK4yuFbjDqAbbVyXdYEZzy70149N76APvrgbvkBg
jl9tr0/nF5Y426d4ezHd2yDPTHUaumvL3zRt5jy2uJceH9pMxf0w24DXGCcN
NDbaF4cqQw8Z2F48wEED6lmVnioo9G1brZ7Us9OALRdm7mMBffZG5Q67NQRc
lJl5txoCfX75WBrXIgJacitc6LHQ1/ovmUYtIEBd0++iRjp0Pp8XKuvmEWBm
dHiX00voAioh77umEcCX0vuv4Df09Q9U+/0nELBf68+flBMI7nFHXG1NuxGw
0VJXgXoW+v3QhNDOLgQkPugRCroMvX3CbVyvEwE6ux0mrIOgj2kUlvC0IeBv
Xh3pWzn0lspN7Zl1CDi25kdYFKXhHvVTh+dQLgKiGkX0Er9AfyU4z9/niICC
K4meWUPQhcseD0faI8C7J92r4Df05POeGntsEeCT7u9XxC2Ce7ORepurBXP8
h79e898Fnbewx8ZGFwGiW7LDu+5Bj732PF5HCgFzVdzP/HaI4t50vv9fz1sq
2MPrQTe8sB73CFme+46TFLA6fXVR3RV67mNHGvqDAnznBRnUm9CV7eu3cvVR
wLKGza8nYdDn9FzeWTLz9SRlar1AKXTnB/9W9+VRwPeDGRMFq9AHrBRnEs5T
wM8gEcH1IWK4/ycbTap4Jwwaej6lX3gIvVX5n/7PWmFwUHD/x8x46IbqnTKU
KmHAvf+v9b9c6N0/l+/szxQG1/re/3rfBP1nv/HciK8wc/y3rJx5N+BefHrO
/e82YdAYY2xeeg16Q12CSLKvEBBnS1iX4w19v0PGbjV3IdA5EW4Tcwv6pZYZ
vwYHIeDzR0HGMAz6ucCfpt0nhIB08+7D5HToqmyjRUnyQkCGGC968T109u1s
8kEdZFB5PvpBpag47tHXRg2zmPurZ3DtWrs4dHHx+mJbETLgUt3O1ysNXSE/
MZbGTwY3hqhvGuSgG5yafjE0vg50KtD3btWAfm6gy4g9ch349sl3586T0PNX
gxN9PgsCV70HYvYB0JO2htFEzwkAx6MR1XG3Wdzxg8GqgQCoIqQ+qL4DvSRI
40uvqgAwa0iebr0PfX8tm+QDHgGwdp8ryCISutXSvcslOfzgy3J8usxD6J67
dtq7P+QHDbViuwf+g953/vjrXd78gLC1c1ElFrr3+KaW1KP8oCd7zkcwEXpn
OHmjwW8+QIidWTNPgs5WTCka7+IDSeXWkxHJ0AXGPty5C/hAjELgp/ep0N2y
6gpKo/jAxyueW8ozoFtPdKjNq/CBL/Xp/2IzoT/zeLYSKM4HAkMFo69kQX/k
QhgQ5OYDn4luaxPZ0PX6jvhKfiIBwpmMrdE50AdAxJ60VySQotVWJ58L/em8
CnlLFglsP7t3WTIPuqSr0NctniTQXg8a/Fj8VJ7m8YyzJCDARXV+x+IblL93
yOgxzxs98oMvH/pE9Zec5F0kMD59694+Fv+c7CooLkYCGsJnV6xZ/OHRBeXH
HCSw481no2ss7vbx7B7qTyI41pnWEsjiUx11OyI7iOBeWH5fMItfZRcl81cT
Qb8+US+Ixb2ijnffSyeCfaSkeXcWP2HW8YQzjAiW3uYon2RxfvnpcP9rRPDt
1u6kTSxu/pDRtmRNBFOHA/cMscTB3b3jiacuEVjt8bV5yOJIkazOnBIR7Mpm
c6lkib/5yx8TM2sE0MUZ/l6ZxSuO6tldHyUAEdOCpASWeVxgt7/5r40Agp4+
08JY5j1H+FAn1xMCuJVzrpaLJa9GdRYNFHUIwGmnAEWCDn196jrP4fu8IE1E
sSkmHvr4wBT5oQsv2Hleem3pMXSdMbKJthkv0PI79zg2Bvqd37MTT2V5Qb2c
d+zBcOgvxvaZVL3iAU7hAwXhPtDzMowra2e5gb9ufdcBQ+gfEvhMuh24QOeS
cvsrPej3TINPmBznAv7lGWGquizrLl/6e5s6F6gXVlTgRqEvnvLO6eXhAjGJ
q/38O6G3LNRkmGRwgsYHlPsjgtCFXlMfnBziABk/mkv31sD76gMpa4aKEzvI
qZ0yN3wJffzgubf3TrIDJ7aTyeYV0L9uPnxnUJMd2JvbpZgXQreMT54toLCD
fQ7ORd/joB8J+D1b9JINIMKK1b7O0LnR7Y5yVDbg0Fj0Jm8d9Hep/SXgvxUG
R/AIyFOB+5RNzuqSQOUCw1P9obfpENzf4y4Qvw/d+81w3p3TxaYCn08uSF8q
UdD7ztif99niuwd8nndbeDYiJd/B6FN/N5rtwFJf7I781v+znVG+fvLZ5dPQ
0744cysVtTOIUbN2E9rQqSdtD15Qb2f8dF+baBOG3mOwK87F8APDhS7SalgM
66C/ShlrNZRWxi+N/uyuMVjHfd25gedwUQNDxNjNQ7UE1qHFl+JDxL2rGd1/
p1oz4qCPyuT1J829YNR/4BZDbkN3frDhJd39BaMi5MvnXybQX/3ZndN9tYrh
T1nEHszAupiuUPHRzbeCsTAbrh+hDv34GcG+84xSRtiRqdbQaj7cfeQknUOP
5DO2LYZEf0iH3q6EbGwJzmOISKjeQcKge53jNWC05DLU3M6aJFhDz1cO3jtq
lsNIXt5kkLxKwr162ePJ6M1MRluO/+GbGPSGmTstQrKpjEQH16E7tbD/kFUk
Z2C2OZLhJU6slcuHLsOdU6WjE87wq1uhtkRDv7+tTUFOJ5RR6K7zh3wBekUp
WCuxuM9I8fTm/48AfVNeoPlkbwAjJ6Zq2csQ9kMUnBUO5xy3Yiiq7wGrn7hx
jzGoNopfH4jedrU4Fs2AXqgR2rHb5A6qf5zrlnw2dDbpayPtgUGoqM7FjyZe
0KWXzbw42++h/BuJCakboB/l6N/2WjwULfW9Oqlylgv3j2Ezhww7olCCs9be
fWOwXzQY6xRGrIpF5zWkH7a0Qhf+BPhleR+jE6OMt9bl0CM9zyWoGz9GB7Cn
H/0DodfmCIgsfX2MzlR/GqyRgM4TXuRf+zkONVQQvnWCC/qCoKPTGUo8usiH
Cg+Ns+MeOM8mnnU0HiU37CFwV0AH2eR7WlXx6GDvdwldE+iG86uKj7wTUEUJ
T9VPGtA/lOcjmRkJqHSdxJ4LUtB15loHeN4loPSUUPLdCTbcswhHTiRQ6GjP
WOcw0gH9yzy1o1WZjl4lixZmVEIfarTUMTtGR82bPku8uQu97sqkbWIAHX1f
Ftlw8gr08hM3X4XF0NFWH/rloRMs7iL4Rimbjj7Id8rk3AidflDSg1ZPRyUj
0zX/44X+6GmbbEkHHc3YTMk99BX2A6sW+YbS+uho4zz3SuB16PE8gV5npuio
aVmubJo2y++JqbNR83T0tTjhSA0ZuvtHffrTFTrasofmNNC7ivslwWC1hxyJ
6FwufwhbHnTd2TVHHp5EVGPAMlvKE7pKmMOTcd5EtMg/9Y3mIejP5PZ2ShES
UY/qvO/WwtD3TZ04FMo8zuXXDmy+/SuwT+uYqbuBMxH9yzcsRc+H7sTey/6S
Oc6yd9paL7yg74vg1bgwR0eHdP2j/1Gg62IXc54P0FFZg89vRQeWcQ9Zyjpo
85GO/ti4xqZRCL1xQvcR4Q0d3V7mFHX9CHRqbZtTaAod7Xb7PBaDQBfvvZjo
/4COHnlrYVT2fQn34EyCV44HHdV+7K054wNdasvKlT8H6eiaSVWdW8ki7s/N
SnRnmhJQs32rC1fFYB9YlLB87kRBPNoct5/t3/gC7odtJ/JP3Y9HLa3olIAX
0FucN11xsItHRb1bbMNPQ/f5VXPnOnPd1V6Vy8tLmsfdRCpArtkhDl3kodPG
ZGBf+qLIppG/32PRu2/2nL+8Hfaxuf329imdiUb5X+z3JXiN424rsunS8sJ9
1NBDOHbdOujHMq9ZUi/fR89euZtOy4B99bfYhyug/x4655j9cNOHUdwHnMqv
7W+8i0b6pAWj8iO4B1E8ZHyy7qDfxEt+uX4ZxN2hbN8p9eQAVKJZuOi6C/Sx
fL0d9bIBaEzVVhsfbuj+4jw9T0z8UU7i3bB7u77j3t99YPb9FV/0UU7XMD34
G+6L+v8uljG8UJt7NcW33eF7hIevOow+S7mjIS7otZDkL7j/e3CNUGvnhgqR
Tk5GNX+G+SbYoboz7yq6asRJTJHtwn19SdBxy6Ou6Kl1NpaVHR24d2iy1478
dwndfe6vOmOtHfdNthlzLRec0AdKvDN126FXSOtMx6COqM4Q4W9rYBvuIELk
QzL3RTQsvgm8vdiE+/S+5DOfuc+hpDxP/VZGA+7ZHwiKjzbZoY+zZ053idTD
OB93ygs0tkXHazh2/aivhe81ArTtv5acQaOUJNh/SdXgPvqtQl/d0QbdZuN5
ffoGwD1McqY886A1ei85eXr1WBXu/JtjtFFzK1TwUsleEttzeHwPd60j0ZZo
G2PfRqT4GczDKgOO9X9PoYkv0Wqps8W4R8m8FMtyOYXqOndqnpTOxT3Ceuil
J98plNQ3VeEQkIZ7+OaV60m1FiiPgilpEcTh/usN51h+jAXq68k1qcMRDNfv
E7Owcj8L1A88G03/dBj+H7ja3O2QtwX6P/7pCSo=
       "]]},
     Annotation[#, "Charting`Private`Tag$14528#1"]& ]}, {}},
  AspectRatio->Full,
  Axes->True,
  AxesEdge->{{-1, -1}, {1, -1}, {-1, -1}},
  AxesLabel->{
    FormBox[
     StyleBox["x", Large, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["y", Large, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["z", Large, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  AxesStyle->Directive[
    GrayLevel[0], 15],
  Boxed->False,
  DisplayFunction->Identity,
  FaceGrids->{{0, 0, -1}, {0, 1, 0}, {-1, 0, 0}},
  FaceGridsStyle->Directive[
    GrayLevel[0.3, 1], 
    AbsoluteDashing[{1, 2}]],
  ImagePadding->Automatic,
  ImageSize->Medium,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}},
  PlotRange->{{All, All}, {All, All}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{0.07296203477483884, -1.3891012519070236`, 1.4370366221609858`},
  
  ViewVertical->{-0.005696619860350763, 0.9849656917790349, 
   0.1726561164292013}]], "Input",
 CellChangeTimes->{3.829368593496702*^9},
 CellLabel->
  "Out[1241]=",ExpressionUUID->"be37fd4c-e90f-4d79-ac53-1f5fa682da80"],

Cell[CellGroupData[{

Cell[BoxData[{"\[Lambda]", "\n", "c", "\n", "kk0", "\n", "kpri0"}], "Input",
 CellChangeTimes->{{3.8285921553235188`*^9, 3.828592185652606*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"ac8add74-2077-4820-badb-770bc3a7526c"],

Cell[BoxData["1.0082355244011207`"], "Output",
 CellChangeTimes->{{3.828592156255266*^9, 3.8285921860532627`*^9}},
 CellLabel->"Out[8]=",ExpressionUUID->"9dcf7ee3-27ae-4783-91cd-c6fd3aa6f0ce"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.828592156255266*^9, 3.828592186056848*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"6eb77850-2410-4aa1-b40f-1d08f87d01cc"],

Cell[BoxData["1.0122692072905712`"], "Output",
 CellChangeTimes->{{3.828592156255266*^9, 3.828592186058992*^9}},
 CellLabel->"Out[10]=",ExpressionUUID->"19cfd5b1-2735-4b80-a403-ffdda6eba88e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.828592156255266*^9, 3.828592186065261*^9}},
 CellLabel->"Out[11]=",ExpressionUUID->"faccc2ca-81aa-4067-82aa-31acf978da59"]
}, Open  ]]
},
WindowSize->{1052, 712},
WindowMargins->{{Automatic, 107}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 274, 5, 30, "Input",ExpressionUUID->"f26b467a-ff2e-41cc-9aea-3c6614454b2b"],
Cell[835, 27, 1206, 32, 52, "Input",ExpressionUUID->"6c433b2a-9a3b-4ddc-b6a4-355971b3da58"],
Cell[CellGroupData[{
Cell[2066, 63, 279, 6, 30, "Input",ExpressionUUID->"bb8dd4d5-f833-4e72-81ab-a21d0bd58dd9"],
Cell[2348, 71, 219, 4, 34, "Output",ExpressionUUID->"caf24635-4082-4793-9520-dbba6f8260a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2604, 80, 6781, 113, 220, "Input",ExpressionUUID->"abdffa16-2a6a-441b-9747-ce621e098a09"],
Cell[9388, 195, 16429, 314, 63, "Output",ExpressionUUID->"5ae4ef99-4475-424f-a3a2-9fb6062c6598"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25854, 514, 833, 24, 49, "Input",ExpressionUUID->"39dae78e-2db6-4894-ab0a-52bb79666e20"],
Cell[26690, 540, 10945, 202, 231, "Output",ExpressionUUID->"0dd40983-7d6a-466a-b5b1-b233168665d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37672, 747, 8170, 243, 451, "Input",ExpressionUUID->"0f6fd421-a39c-462d-a06e-c9f2e0464094"],
Cell[45845, 992, 490, 7, 34, "Output",ExpressionUUID->"09e0a6ef-7ad4-4edf-b55b-7f847e209daf"]
}, Open  ]],
Cell[46350, 1002, 3310, 63, 73, "Input",ExpressionUUID->"a3dd8471-5a4f-4d1e-8652-8f5858461796"],
Cell[49663, 1067, 11951, 220, 445, InheritFromParent,ExpressionUUID->"be37fd4c-e90f-4d79-ac53-1f5fa682da80"],
Cell[CellGroupData[{
Cell[61639, 1291, 222, 2, 94, "Input",ExpressionUUID->"ac8add74-2077-4820-badb-770bc3a7526c"],
Cell[61864, 1295, 192, 2, 34, "Output",ExpressionUUID->"9dcf7ee3-27ae-4783-91cd-c6fd3aa6f0ce"],
Cell[62059, 1299, 172, 2, 34, "Output",ExpressionUUID->"6eb77850-2410-4aa1-b40f-1d08f87d01cc"],
Cell[62234, 1303, 191, 2, 34, "Output",ExpressionUUID->"19cfd5b1-2735-4b80-a403-ffdda6eba88e"],
Cell[62428, 1307, 173, 2, 34, "Output",ExpressionUUID->"faccc2ca-81aa-4067-82aa-31acf978da59"]
}, Open  ]]
}
]
*)



==> fig/numerica_elasticcurves_kappa_tau.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    184179,       3552]
NotebookOptionsPosition[    179828,       3486]
NotebookOutlinePosition[    180165,       3501]
CellTagsIndexPosition[    180122,       3498]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.811823928315775*^9, 3.811823940302297*^9}, {
  3.825077209934059*^9, 3.825077210370798*^9}},
 CellLabel->
  "In[6437]:=",ExpressionUUID->"f26b467a-ff2e-41cc-9aea-3c6614454b2b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq1", "  ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"kk", "[", "s", "]"}], " ", 
     RowBox[{
      RowBox[{"tt", "''"}], "[", "s", "]"}]}], "-", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"kk", "'"}], "[", "s", "]"}], " ", 
     RowBox[{
      RowBox[{"tt", "'"}], "[", "s", "]"}]}], " ", "+", " ", 
    RowBox[{"c1", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"kk", "[", "s", "]"}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"kk", "[", "s", "]"}], ")"}], "^", "2"}], "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"tt", "[", "s", "]"}], ")"}], "^", "2"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"kk", "[", "s", "]"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"kk", "''"}], "[", "s", "]"}], "-", " ", 
    RowBox[{"2", " ", 
     RowBox[{"tt", "[", "s", "]"}], "*", "c1"}], "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tt", "'"}], "[", "s", "]"}], ")"}], "^", "2"}], " ", "-", " ", 
    RowBox[{"c2", " ", "*", 
     RowBox[{"kk", "[", "s", "]"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"kk", "[", "s", "]"}], ")"}], "^", "2"}], "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"tt", "[", "s", "]"}], ")"}], "^", "2"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"tt", "[", "s", "]"}]}], "+", 
       RowBox[{"kk", "[", "s", "]"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.824477921604907*^9, 3.8244779895976562`*^9}, {
   3.8244785198788633`*^9, 3.824478521040534*^9}, 3.824478670541687*^9, 
   3.824478702600346*^9, {3.824528566327632*^9, 3.8245285764793673`*^9}, {
   3.824529766979376*^9, 3.824529768033601*^9}, {3.825078248621461*^9, 
   3.825078388351735*^9}, 3.8250786354911127`*^9, {3.825079612311222*^9, 
   3.825079627634911*^9}},
 CellLabel->
  "In[6438]:=",ExpressionUUID->"6c433b2a-9a3b-4ddc-b6a4-355971b3da58"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kk0", " ", "=", 
   RowBox[{"-", "0.1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kpri0", " ", "=", 
   RowBox[{"-", "0.1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tt0", " ", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tpri0", " ", "=", "0.01"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smax", " ", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", " ", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", " ", "=", " ", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2", " ", "=", " ", 
   RowBox[{"-", "0.1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sol", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"eq1", "\[Equal]", "0"}], "&&", 
       RowBox[{"eq2", "\[Equal]", "0"}]}], ",", 
      RowBox[{
       RowBox[{"kk", "[", "x", "]"}], "\[Equal]", " ", "kk0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"kk", "'"}], "[", "x", "]"}], "\[Equal]", "kpri0"}], ",", 
      RowBox[{
       RowBox[{"tt", "[", "x", "]"}], "\[Equal]", "tt0"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"tt", "'"}], "[", "x", "]"}], "\[Equal]", "tpri0"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"kk", "[", "s", "]"}], ",", 
      RowBox[{"tt", "[", "s", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "x", ",", "smax"}], "}"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "15"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", " ", 
    RowBox[{"Method", "\[Rule]", "\"\<StiffnessSwitching\>\""}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.825078419378705*^9, 3.8250786426815443`*^9}, {
   3.825078677780925*^9, 3.8250787451914177`*^9}, {3.8250787782665854`*^9, 
   3.825078902350686*^9}, {3.825078977361331*^9, 3.825079182792808*^9}, {
   3.825079560779611*^9, 3.8250795957761993`*^9}, {3.8250796308298807`*^9, 
   3.8250797884724493`*^9}, {3.825079863779208*^9, 3.825079925614749*^9}, {
   3.8250800082994633`*^9, 3.825080076897279*^9}, {3.825080109346656*^9, 
   3.825080126256661*^9}, {3.825080162666367*^9, 3.825080246708364*^9}, {
   3.825129706713419*^9, 3.825129708795412*^9}, {3.82512976339158*^9, 
   3.8251297637964478`*^9}, {3.8251298154615192`*^9, 
   3.8251298169312277`*^9}, {3.825129899616931*^9, 3.82512993277938*^9}, 
   3.825130091690034*^9, {3.825130205596218*^9, 3.8251302117032003`*^9}, {
   3.825130833864751*^9, 3.825130838121936*^9}, {3.8251308773748217`*^9, 
   3.825130946601212*^9}, {3.8251314757784243`*^9, 3.8251315161488543`*^9}, {
   3.82513292091505*^9, 3.825133070873417*^9}, {3.825510914208315*^9, 
   3.8255109171287737`*^9}, 3.82559166973767*^9, 3.825592042719076*^9, {
   3.825592083696403*^9, 3.825592117636661*^9}},
 CellLabel->
  "In[6524]:=",ExpressionUUID->"a93c74c8-e9b5-4248-a2d3-223a4ab7c687"],

Cell[BoxData[
 TemplateBox[{
  "NDSolve","precw",
   "\"The precision of the differential equation (\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{RowBox[{\\\"0.1`\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"kk\\\", \\\"[\\\", \\\"s\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\"-\\\", RowBox[{SuperscriptBox[RowBox[{\\\"kk\\\", \
\\\"[\\\", \\\"s\\\", \\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[RowBox[{\\\"kk\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[RowBox[{\\\"tt\\\", \\\"[\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{RowBox[{SuperscriptBox[\\\"kk\
\\\", \\\"\[Prime]\\\", Rule[MultilineFunction, None]], \\\"[\\\", \\\"s\\\", \
\\\"]\\\"}], \\\" \\\", RowBox[{SuperscriptBox[\\\"tt\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"s\\\", \\\"]\\\"}]}], \
\\\"+\\\", RowBox[{RowBox[{\\\"kk\\\", \\\"[\\\", \\\"s\\\", \\\"]\\\"}], \
\\\" \\\", RowBox[{SuperscriptBox[\\\"tt\\\", \\\"\[Prime]\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"s\\\", \\\"]\\\"}]}]}], \\\"\
\[Equal]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{RowBox[{\\\"0.1`\\\", \
\\\" \\\", RowBox[{\\\"kk\\\", \\\"[\\\", \\\"s\\\", \\\"]\\\"}]}], \
\\\"-\\\", RowBox[{\\\"0.2`\\\", \\\" \\\", RowBox[{\\\"tt\\\", \\\"[\\\", \\\
\"s\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"kk\\\", \\\"[\\\", \\\"s\\\", \\\"]\\\"}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"tt\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[RowBox[{\\\"kk\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[RowBox[{\\\"tt\\\", \\\"[\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}]}], \\\"+\\\", \
SuperscriptBox[RowBox[{SuperscriptBox[\\\"tt\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"s\\\", \\\"]\\\"}], \
\\\"2\\\"], \\\"+\\\", RowBox[{SuperscriptBox[\\\"kk\\\", \
\\\"\[Prime]\[Prime]\\\", Rule[MultilineFunction, None]], \\\"[\\\", \
\\\"s\\\", \\\"]\\\"}]}], \\\"\[Equal]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"kk\\\", \\\"[\\\", \\\"0\\\", \\\"]\\\"}], \\\"\[Equal]\\\
\", RowBox[{\\\"-\\\", \\\"0.1`\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{SuperscriptBox[\\\"kk\\\", \\\"\[Prime]\\\", \
Rule[MultilineFunction, None]], \\\"[\\\", \\\"0\\\", \\\"]\\\"}], \\\"\
\[Equal]\\\", RowBox[{\\\"-\\\", \\\"0.1`\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"tt\\\", \\\"[\\\", \\\"0\\\", \\\"]\\\"}], \\\"\[Equal]\\\
\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{SuperscriptBox[\\\"tt\\\", \\\"\
\[Prime]\\\", Rule[MultilineFunction, None]], \\\"[\\\", \\\"0\\\", \
\\\"]\\\"}], \\\"\[Equal]\\\", \\\"0.01`\\\"}]}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\
\",\\\", RowBox[{\\\"{\\\", \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
\\\"}\\\"}]}], \\\"}\\\"}]\\)) is less than WorkingPrecision \
(\\!\\(\\*RowBox[{\\\"30.`\\\"}]\\)).\"",2,6532,44,25382635660406436150,
   "Kernel2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.825130092252255*^9, 3.825130212214829*^9, 3.825130760800741*^9, {
   3.8251308791344643`*^9, 3.8251309483837*^9}, {3.8251313116498413`*^9, 
   3.825131340263832*^9}, 3.825131384519697*^9, {3.825131479237339*^9, 
   3.82513151646478*^9}, {3.825132921851845*^9, 3.825133071254813*^9}, {
   3.82551090877773*^9, 3.825510917684391*^9}, {3.8255916603399076`*^9, 
   3.8255916702779913`*^9}, 3.825592043406748*^9, {3.8255920845362186`*^9, 
   3.825592118062963*^9}},
 CellLabel->
  "During evaluation of \
In[6524]:=",ExpressionUUID->"d001b406-73d2-47ef-9c4b-cb9d09b3cde6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"kk", "[", "s", "]"}], "\[Rule]", 
     RowBox[{
      InterpretationBox[
       RowBox[{
        TagBox["InterpolatingFunction",
         "SummaryHead"], "[", 
        DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
         "Ready"}, 
         TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1.`30."}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}], True -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1.`30."}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}]}, 
            Dynamic[Typeset`open$$], ImageSize -> Automatic]},
          "SummaryPanel"],
         DynamicModuleValues:>{}], "]"}],
       InterpolatingFunction[{{0, 1.`30.}}, {
        5, 3, 2, {14}, {4}, 0, 0, 0, 0, Automatic, {}, {}, False}, {{
         0, 0.0055376404151900927165238889001811043621002096013958323255`30., 
          0.0194757634573552001915693261536721062912565328888286542764`30., 
          0.0554553935267237005954591474766823492959071248487186992216`30., 
          0.1218755214615178501582125244909799681414466700675769798638`30., 
          0.2218755214615178501582125244909799681414466700675769798639`30., 
          0.321875521461517850158212524490979968141446670067576979864`30., 
          0.421875521461517850158212524490979968141446670067576979864`30., 
          0.5218755214615178501582125244909799681414466700675769798641`30., 
          0.6218755214615178501582125244909799681414466700675769798642`30., 
          0.7218755214615178501582125244909799681414466700675769798642`30., 
          0.8218755214615178501582125244909799681414466700675769798643`30., 
          0.9109377607307589250791062622454899840707233350337884899321`30., 
          1.`30.}}, \
{{-0.1000000000000000055511151231257827021181583404541015625`30., \
-0.1000000000000000055511151231257827021181583404541015625`30., \
-1.7090999999999999842945075378963793116445857427090336617083`30.}, \
{-0.1005799686253005168790411868406215279010123532518966905651`30., \
-0.1094640519370556997907971863263849735162171279620600280817`30., \
-1.7089726170657917575727987996937394741241828754374698559573`30.}, \
{-0.1022716791604503653222632187101215372116385774569827347617`30., \
-0.1332805017408938195093833996683739469794154146726946817591`30., \
-1.7084287086676965277043694581923438989749840686794176153411`30.}, \
{-0.1081723675300951026298592072715853704970809002064978125446`30., \
-0.1947039922045937225223144359803302794659861173255924702388`30., \
-1.7055751302308503208616617130738731897419510162902225955195`30.}, \
{-0.1248603073049511270982902996492945994721911131399814619415`30., \
-0.3076760493858757995829326635888819831420752812581988449906`30., \
-1.6950685823711462495289486114454591447779581429149472918917`30.}, \
{-0.1640630514389563487242529272019551750002237673906625638349`30., \
-0.4759217985810677583578643068332441318823824318821993804494`30., \
-1.6676897367537791044948746896541775922971074100157038486136`30.}, \
{-0.2199330385544233774878452043871613023836091752624715210066`30., \
-0.640828049525086271537170756911400746549141617278420905088`30., \
-1.6287462502352208531461829844428473670523196563472757475292`30.}, \
{-0.2920833455829593026399666949259795355018045810141546933589`30., \
-0.8013856181430437985567897745151296817035326245388943863925`30., \
-1.581256393810416202817388567096436941275516881314081128938`30.}, \
{-0.3800420228568319729973665119496740651217332683198633844795`30., \
-0.9569121289569253895873231650582854929157822425020715377256`30., \
-1.5287837576150646717012190169865266658681160821626623969312`30.}, \
{-0.4832881663594945480608048890184619817010102065605745123008`30., \
-1.1071287631531056304844986348672055860840593785343712931197`30., \
-1.4759782702983878211373741301006108010291606890347788045121`30.}, \
{-0.6012995002611877106311860210457466290057903877180123704772`30., \
-1.2523267468630067422903154605690249582270316431118701508857`30., \
-1.4299018275761334403182127718633115551572740014862915937598`30.}, \
{-0.7336251542913952413741604103303793662906191595985416381668`30., \
-1.3937263514032953625319652841354927953594895868813385526262`30., \
-1.4026520835978612968587213386521911190459784534003148199572`30.}, \
{-0.8633144319538409221920292957282734999324643326087837013071`30., \
-1.5187282294151084944428210573516971607132282495707789361085`30., \
-1.4115309581017589980946835632494191495641453212330270304924`30.}, \
{-1.0042380900818895276830153490408595331334374641180798536544`30., \
-1.6468694753426007338266129286023270205069049911195264979496`30., \
-1.4787299114981712713928634290654966168503668745152087312204`30.}}, {
        Automatic}],
       Editable->False,
       SelectWithContents->True,
       Selectable->False], "[", "s", "]"}]}], ",", 
    RowBox[{
     RowBox[{"tt", "[", "s", "]"}], "\[Rule]", 
     RowBox[{
      InterpretationBox[
       RowBox[{
        TagBox["InterpolatingFunction",
         "SummaryHead"], "[", 
        DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
         "Ready"}, 
         TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1.`30."}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}], True -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1.`30."}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}]}, 
            Dynamic[Typeset`open$$], ImageSize -> Automatic]},
          "SummaryPanel"],
         DynamicModuleValues:>{}], "]"}],
       InterpolatingFunction[{{0, 1.`30.}}, {
        5, 3, 2, {14}, {4}, 0, 0, 0, 0, Automatic, {}, {}, False}, {{
         0, 0.0055376404151900927165238889001811043621002096013958323255`30., 
          0.0194757634573552001915693261536721062912565328888286542764`30., 
          0.0554553935267237005954591474766823492959071248487186992216`30., 
          0.1218755214615178501582125244909799681414466700675769798638`30., 
          0.2218755214615178501582125244909799681414466700675769798639`30., 
          0.321875521461517850158212524490979968141446670067576979864`30., 
          0.421875521461517850158212524490979968141446670067576979864`30., 
          0.5218755214615178501582125244909799681414466700675769798641`30., 
          0.6218755214615178501582125244909799681414466700675769798642`30., 
          0.7218755214615178501582125244909799681414466700675769798642`30., 
          0.8218755214615178501582125244909799681414466700675769798643`30., 
          0.9109377607307589250791062622454899840707233350337884899321`30., 
          1.`30.}}, {{
         1.`30., 0.0100000000000000002081668171172168513294309377670288085938`\
30., -0.081000000000000004399258735077182769858225107672847960724`30.}, {
         1.000054133841710188206680044594376115937289562888470917345`30., 
          0.00955108671630855473693243633356419759483461363282288934`30., \
-0.0811556413739931764861436552962632456629695688160738371207`30.}, {
         1.0001793489994377529800699974030436269683875837638643994803`30., 
          0.0084138109435560029675961684032988180345739905198918839669`30., \
-0.0821860269458799612493065733295219595364097971194960810342`30.}, {
         1.0004277204836130049721817761056772034038429510164912778274`30., 
          0.0053510682694001161647116241522478335903270125485022456787`30., \
-0.0890818260044486931626461642491408932066281151133391975036`30.}, {
         1.0005692822140723753254185973610033190640878341192339363518`30., \
-0.0014077933815831619869093314485279375458668710565004510375`30., \
-0.1179320939983662776104812693759613426721696461034945331884`30.}, {
         0.9997201406459875150243061331867369556235810926352262178627`30., \
-0.0169623384139950671646390168781559922573482407258149917482`30., \
-0.2011861106971116531690107432128355159237690785202596496163`30.}, {
         0.996818501191146851444010424698954530483233798022156193857`30., \
-0.0432711241279656531767268279273693224279274125539250682394`30., \
-0.3332616832098234551472398787542589448486580824947467062104`30.}, {
         0.990541805804150625384853462322579149399317707062753814374`30., \
-0.0853133892404114901289440848460913441872503859950537744236`30., \
-0.5163677275431247149975143624828970180426284731886565064736`30.}, {
         0.9790554601130868685864601896691227656221793388917585162222`30., \
-0.1483853097272079286609838262113168056427132406948430709684`30., \
-0.7547961886611667239891481408709660166404306992986882792384`30.}, {
         0.9599690537304656992307818874282995045310784042602121173845`30., \
-0.2383589855483552042238444875436818609811147266590730376652`30., \
-1.0559600247427678895580763190407670857486669106186684555065`30.}, {
         0.9302611712727753571108586800356632952723052912712583468792`30., \
-0.3620558023793105539939303824759877113619312102740840496639`30., \
-1.4316864161187858110846747045653653659894748330700738674263`30.}, {
         0.8861594766887815798842829589511822315298455590027079913387`30., \
-0.5277796571192349884186506874098843526798088856437743828587`30., \
-1.9002441993719667626703966097004475867142471229471681711307`30.}, {
         0.8309683597739883791999600020224359514337078896886613681105`30., \
-0.7192899567587867096378010651396345943401230292022572067121`30., \
-2.4185956721919591380685646611873190936490801896140809116788`30.}, {
         0.7565085636809020264437334017043445134916375540320722573553`30., \
-0.9623813498728646386222907756395124464319146874789565739893`30., \
-3.0653029066964608716944856325502823925574013251321325352017`30.}}, {
        Automatic}],
       Editable->False,
       SelectWithContents->True,
       Selectable->False], "[", "s", "]"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.825078992424543*^9, 3.825079131875102*^9}, {
   3.825079163013091*^9, 3.825079183424303*^9}, {3.825079568456012*^9, 
   3.8250795961767607`*^9}, {3.825079650292903*^9, 3.825079788829537*^9}, {
   3.825079864330327*^9, 3.825079926024232*^9}, {3.8250800105345783`*^9, 
   3.8250800774450483`*^9}, {3.825080111716014*^9, 3.825080126727378*^9}, {
   3.825080163023481*^9, 3.8250802447406607`*^9}, {3.8251297038577013`*^9, 
   3.825129709604759*^9}, {3.8251297462546873`*^9, 3.82512976465526*^9}, 
   3.825129818048088*^9, {3.825129906378496*^9, 3.825129933522694*^9}, 
   3.8251299758565598`*^9, 3.8251300074544773`*^9, 3.825130092558712*^9, 
   3.8251302160811453`*^9, 3.825130761689995*^9, {3.825130880122652*^9, 
   3.825130949713076*^9}, {3.825131313325231*^9, 3.825131342600443*^9}, 
   3.825131386078699*^9, {3.825131479542026*^9, 3.8251315177751503`*^9}, {
   3.825132922426939*^9, 3.825133072371687*^9}, {3.825510910086227*^9, 
   3.8255109183887577`*^9}, {3.8255916628396473`*^9, 3.8255916731122627`*^9}, 
   3.825592045852206*^9, {3.825592085885935*^9, 3.8255921183078957`*^9}},
 CellLabel->
  "Out[6532]=",ExpressionUUID->"0cc53940-030b-4b3f-8b62-e9b0f1e2c12a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"k", "[", "s", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"kk", "[", "s", "]"}], "/.", 
    RowBox[{
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]", "[", "s", "]"}], ":=", 
   RowBox[{
    RowBox[{"tt", "[", "s", "]"}], "/.", 
    RowBox[{
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.82507996854101*^9, 3.825079989443365*^9}},
 CellLabel->
  "In[6533]:=",ExpressionUUID->"86f95c82-e74a-48b3-bf6c-8cb54e9ffc43"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"k", "[", "s", "]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "x", ",", "smax"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", " ", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.825079929266144*^9, 3.8250799375829678`*^9}, {
   3.825079993449871*^9, 3.825079998701169*^9}, {3.8251297735668983`*^9, 
   3.825129774891676*^9}, 3.825129941389489*^9, {3.825130117360639*^9, 
   3.8251301870457287`*^9}, {3.825130769725051*^9, 3.8251308142632008`*^9}, {
   3.825130846229843*^9, 3.825130858462947*^9}, {3.8251315209636707`*^9, 
   3.825131521977407*^9}, {3.8255916820996103`*^9, 3.825591693535542*^9}},
 CellLabel->
  "In[6535]:=",ExpressionUUID->"c9d782de-9826-47df-8687-14793c29f4a5"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVx3lYDHgYwPGurVGKyNopXShd4kmFsK/UUymhQ66u7cCmUkTu5GmoUNRI
VNMdCSOVNTPxpkaIdEy6TNeYxmQmv4kOpNrdP77P5/kaBh3yDFWQk5Pz/6//
dQ0Vt9QM7fgz8pxfwc2bLFRy0I7qo1oDRd0uKSeLhatyM7MrqI6gl5q6uCiH
hW6NHY9yqN5wUa4wnJXPwp0hE0/TqCHQn7zbX+kuC3tWXHS4Qo2BSLf9/+hw
WJi3YNuFZGoCHBBssNvex8JTjTe4PuwEcKBxIu8OsNCH1q+wZC8NmssydqgI
WTh7LDqOk30BhhT+snstZuHxNvpxqX4SJIYbBUZ8ZaFHenfYVuMU4Ab56qxW
ZmM8pWJZEpUO32jGzs0r2GjmfC3xURQdVprwGtlWbGylHRr68JIOPW3MuDs2
bFyqaFFmeew6lIzJQq6sY2P9VJFlW2sGXKv0sTnjzMbZ3zJs9C/fhJqmGslo
ABsze046VE0zQKQVxXBMZ+Ou3flM2UgR+LSpJoQocpB88FYt0C6GkuwFtd3K
HLzgTwn1cigGE7e6Wi9VDlYEH9J+TC+GVM1fals1OagRuYF2anUJqO9Nfxqs
z8EX57v2KJ+5DRnTb27NX89Bq3uayosod8HJzsiEFstBtZl4X2c9JqTojLQ/
GOegkccXcd2lShAyHW2V5z7F2HdrIXOUBV9V7E20op/hwkrNXnl5BKvRibTw
T4iPBQ5vm9bXgii/TjTSXoO1YTk6u6Vc4PXfuFX87jmOGW+Ycz/iJbxPatVi
vKlFhR9lc3WMGiAN7FWfj9Wh7UzgY68Hb4F3rYAWsPgFvk2wfldv1gROacFr
hH71qH9V8qP0SzM83FPaEPXmJUom+nrfr2wFsz9MY1bbvsaiz5wGjRQeWMWu
HZ9sb0AN3dtEKGwDM+umly0X3+Llv6v25S1th4eBRw/SVr7D8Y1lwgNxHTDf
IkT6a1YzxlhxK3+v64QTXf0qDuPN2PeAe6nFsBvqHLkvWuRbcTKsLcv05AeI
zlWT09Hiobm9yvQ+Dh/qT+5zc9FrQ+cCw/3lC3vBUpaeqOz6HmN1AxYP+PbB
57xjzM3h7Wgh3aHW4d4PTsne6klpHTh/jozC/dkPlIDSrwn8TlTCLOaS7AEQ
LTP0jdPuxoPWnK5ZbgI4Ms7FqTMfsGxzUN6zcQEERRwtFQ/ycUyiPVeU8RG+
LZxXuBl6scrLWZHuKIRlGktOb6/pwzgXWm6lSAjimX1xNZn9aNjj2llIGwQn
2auUTZ4DaLc6gU61EsFaU+v6HAMB+uo1/ZDnieBy96Ssd1CAYw1XBFHxn4Ai
LLvTWvMRM5X8YzyXisHj6nW+epoQ5/dWFShwxVDG8KMXBQ/ib2fivddGD0FE
Zt2qUTcRypX6MwXzPsMSV4b0oOknPHyLeWVe7WdILS33PqEnxqfmiRTNSAlk
+THUzbWGUNP1sMV5DSmENuyZLZ0aQv7yZt6JaikMNho7+MlJ8CEDlgr9h8Hl
iVeBz7gE/Zi2mrrTw+B4Z2pgUCLFc7T8eP7dL2B8nXHSfXIY74t1szS2ELBP
NtBymfqCiTm0wN6tBHQLJqNb5QmGeA4bPfAgsEuVb+6nTHBRdfVD950EzkXU
VhyZQzA5dW/95SACqxY+0yo2JHjA9uaI6gkCZ886G1CdCC5O0HJRKSHgbnmM
5pRKcHrNafWOOwTY0fxIfjrBruGPrSVlBBLOzVQeziR4dWeFn1M5gT2h9J15
+QRnzDyP0KoJeGwrHp+pIMhvSWUo8gjQU9rzmzsJPrkwEcx7T6B5/cju8B6C
9HUBpoWdBF4JLQ5RBATdii0rN/UScPluUG4vIcg+3vg6fui/93yU/mSKYMZy
m1QPKQGz0Be3zOVlGC3I9jYkBOo2+mqfUpShyZbwvppRAtoGN4q1KTJUkm8r
ujpB4HuTfXmYqgz7q9aFBf4kcC+2SMKeLcPqsMIVK6cIPImp9VabI8Mb+mpj
MzMEMpflSvdqyvBfrP0nig==
       "]]},
     Annotation[#, "Charting`Private`Tag$31102#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, Automatic},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8250799379863577`*^9, {3.825079999951844*^9, 3.8250800809007483`*^9}, {
   3.825080113176971*^9, 3.825080128834115*^9}, {3.825080165427668*^9, 
   3.825080193163445*^9}, 3.825080233302432*^9, 3.825129717192265*^9, 
   3.8251297759274797`*^9, 3.8251299419906397`*^9, 3.825129978425028*^9, 
   3.825130010185711*^9, {3.8251300963326893`*^9, 3.8251301891002693`*^9}, 
   3.825130223096943*^9, {3.825130771174325*^9, 3.825130815191456*^9}, {
   3.8251308493778963`*^9, 3.825130896383338*^9}, 3.825130953606843*^9, {
   3.825131314329767*^9, 3.8251313438158493`*^9}, 3.825131387363448*^9, 
   3.825131483922394*^9, {3.825131519621443*^9, 3.8251315230605383`*^9}, {
   3.8251329271671133`*^9, 3.825133074555704*^9}, 3.825510920834907*^9, {
   3.8255916645120296`*^9, 3.825591694287683*^9}, 3.825592046463221*^9, {
   3.82559208998009*^9, 3.825592120327485*^9}},
 CellLabel->
  "Out[6535]=",ExpressionUUID->"f0d87d68-8b2a-4d18-ba34-907fd054a785"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq1x", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"tx", "'"}], "[", "s", "]"}], " ", "-", " ", 
    RowBox[{
     RowBox[{"k", "[", "s", "]"}], " ", 
     RowBox[{"nx", "[", "s", "]"}]}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1y", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"ty", "'"}], "[", "s", "]"}], " ", "-", " ", 
    RowBox[{
     RowBox[{"k", "[", "s", "]"}], 
     RowBox[{"ny", "[", "s", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1z", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"tz", "'"}], "[", "s", "]"}], " ", "-", " ", 
    RowBox[{
     RowBox[{"k", "[", "s", "]"}], " ", 
     RowBox[{"nz", "[", "s", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2x", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"bx", "'"}], "[", "s", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "s", "]"}], " ", 
     RowBox[{"nx", "[", "s", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2y", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"by", "'"}], "[", "s", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "s", "]"}], " ", 
     RowBox[{"ny", "[", "s", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2z", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"bz", "'"}], "[", "s", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "s", "]"}], " ", 
     RowBox[{"nz", "[", "s", "]"}]}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq3x", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"nx", "'"}], "[", "s", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"k", "[", "s", "]"}], " ", 
     RowBox[{"tx", "[", "s", "]"}]}], " ", "-", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "s", "]"}], " ", 
     RowBox[{"bx", "[", "s", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq3y", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"ny", "'"}], "[", "s", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"k", "[", "s", "]"}], " ", 
     RowBox[{"ty", "[", "s", "]"}]}], " ", "-", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "s", "]"}], " ", 
     RowBox[{"by", "[", "s", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq3z", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"nz", "'"}], "[", "s", "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"k", "[", "s", "]"}], " ", 
     RowBox[{"tz", "[", "s", "]"}]}], " ", "-", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "s", "]"}], " ", 
     RowBox[{"bz", "[", "s", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", " ", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"eq1x", "\[Equal]", "0"}], "&&", 
        RowBox[{"eq1y", "\[Equal]", "0"}], "&&", 
        RowBox[{"eq1z", "\[Equal]", "0"}], "&&", 
        RowBox[{"eq2x", "\[Equal]", "0"}], "&&", 
        RowBox[{"eq2y", "\[Equal]", "0"}], "&&", 
        RowBox[{"eq2z", "\[Equal]", "0"}], "&&", 
        RowBox[{"eq3x", "\[Equal]", "0"}], "&&", 
        RowBox[{"eq3y", "\[Equal]", "0"}], "&&", 
        RowBox[{"eq3z", "\[Equal]", "0"}]}], ",", 
       RowBox[{
        RowBox[{"tx", "[", "x", "]"}], "\[Equal]", "1"}], ",", 
       RowBox[{
        RowBox[{"ty", "[", "x", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"tz", "[", "x", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"bx", "[", "x", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"by", "[", "x", "]"}], "\[Equal]", "1"}], ",", 
       RowBox[{
        RowBox[{"bz", "[", "x", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"nx", "[", "x", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"ny", "[", "x", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"nz", "[", "x", "]"}], "\[Equal]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tx", "[", "s", "]"}], ",", 
       RowBox[{"ty", "[", "s", "]"}], ",", 
       RowBox[{"tz", "[", "s", "]"}], ",", 
       RowBox[{"bx", "[", "s", "]"}], ",", 
       RowBox[{"by", "[", "s", "]"}], ",", 
       RowBox[{"bz", "[", "s", "]"}], ",", 
       RowBox[{"nx", "[", "s", "]"}], ",", 
       RowBox[{"ny", "[", "s", "]"}], ",", 
       RowBox[{"nz", "[", "s", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "x", ",", "smax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vetd", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"tx", "[", "s", "]"}], "/.", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ty", "[", "s", "]"}], "/.", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"tz", "[", "s", "]"}], "/.", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"val", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"vetd", ",", "s"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8251297175907297`*^9, 3.8251297400970707`*^9}, {
   3.82512978169031*^9, 3.825129787814515*^9}, {3.8251298235490103`*^9, 
   3.825129825181282*^9}, {3.825129946746428*^9, 3.825130001995881*^9}, {
   3.825131232141795*^9, 3.825131249458272*^9}, 3.8251313059609613`*^9, {
   3.8251313465808163`*^9, 3.8251313776686783`*^9}, 3.825131490894444*^9, {
   3.825132974057744*^9, 3.825132974637711*^9}},
 CellLabel->
  "In[6536]:=",ExpressionUUID->"a928af5d-2585-444a-acc8-7e24877de802"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot3D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"val", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
     RowBox[{"Re", "[", 
      RowBox[{"val", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
     RowBox[{"Re", "[", 
      RowBox[{"val", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "s", ",", "x", ",", "25.32611311930201504433184557681135574753`30."}], 
    "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8250801472559233`*^9, 3.825080171851416*^9}, {
   3.825129802855678*^9, 3.825129805841901*^9}, 3.825129853527421*^9, {
   3.8251299485538054`*^9, 3.825129954126726*^9}, 3.8251300161395273`*^9, {
   3.8251313221077843`*^9, 3.825131324134153*^9}, {3.825133080844182*^9, 
   3.825133090970708*^9}},
 CellLabel->
  "In[6548]:=",ExpressionUUID->"ac79614c-190d-498b-ba30-ef584d5c452c"],

Cell[BoxData[
 Graphics3DBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
      Line3DBox[CompressedData["
1:eJwVlHk01O8Xx0ULkYoyRCgJRYulrySfuUJlyVLW7KmQfRQilX0bM4MQUZRI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       "]]},
     Annotation[#, "Charting`Private`Tag$31182#1"]& ]}, {}},
  Axes->True,
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImagePadding->Automatic,
  ImageSize->{513.4923526324865, 500.9412894944093},
  ImageSizeRaw->Automatic,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}},
  PlotRange->{{All, All}, {All, All}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{-0.7938486636255652, -0.36243698918767003`, 3.2693185418567707`},
  ViewVertical->{-0.012701803109862452`, 
   0.03630272647748837, -0.9992601144086855}]], "Output",
 CellChangeTimes->{{3.8251313162211647`*^9, 3.825131350863147*^9}, 
   3.825131389728691*^9, 3.8251314929340763`*^9, 3.825132958963772*^9, 
   3.8251329982273617`*^9, {3.825133030862377*^9, 3.82513309207661*^9}, 
   3.825510923989317*^9, 3.825592055655199*^9, 3.825592123347146*^9},
 CellLabel->"Out[6548]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"f8ae11c4-e8fc-458a-ab17-536488e914ac"]
}, Open  ]],

Cell[BoxData[
 Graphics3DBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
      Line3DBox[CompressedData["
1:eJwV1nc8le8bB3BUKlFktFDJLhQl6zwfKpFCFKmI0JASmcleR75Gycx2OEfH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       "]]},
     Annotation[#, "Charting`Private`Tag$9489#1"]& ]}, {}},
  Axes->True,
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImagePadding->Automatic,
  ImageSize->{919.6333142535387, 113.},
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}},
  PlotRange->{{Automatic, Automatic}, {Automatic, Automatic}, {
    Automatic, Automatic}},
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{-2.1392906623295898`, -2.613973907179924, 0.20143454185404233`},
  
  ViewVertical->{-0.053843989280109084`, -0.3479199704560357, 
   0.9359767726692124}]], "Input",
 CellChangeTimes->{3.825131264442011*^9},
 CellLabel->
  "Out[389]=",ExpressionUUID->"9bd75f93-5b63-4e09-bc62-5a302ca3220a"],

Cell[BoxData[
 Graphics3DBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
      Line3DBox[CompressedData["
1:eJwd13k4Vd/XAHCZMoaMkTlCRfUVkXuWDCVTMstMci+RmQyZMyXuvciUZJ6T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       "]]},
     Annotation[#, "Charting`Private`Tag$3034#1"]& ]}, {}},
  Axes->True,
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImagePadding->Automatic,
  ImageSize->{592.2157793446072, 809.},
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}},
  PlotRange->{{Automatic, Automatic}, {Automatic, Automatic}, {
    Automatic, Automatic}},
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{1.3, -2.3999999999999995`, 2.},
  ViewVertical->{-0.008558366528188125, -0.7880085888797984, 
   0.615604758115171}]], "Input",
 CellChangeTimes->{3.825129859505989*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"7a42097c-5fc5-4495-95d3-705d8ad67700"],

Cell[BoxData[
 Graphics3DBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
      Line3DBox[CompressedData["
1:eJwd13k4Vd/XAHCZMoaMkTlCRfUVkXuWDCVTMstMci+RmQyZMyXuvciUZJ6T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       "]]},
     Annotation[#, "Charting`Private`Tag$3013#1"]& ]}, {}},
  AspectRatio->NCache[
    Rational[1, 2], 0.5],
  Axes->True,
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImagePadding->Automatic,
  ImageSize->{153.43779467720157`, 107.4996948216793},
  ImageSizeRaw->Automatic,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}},
  PlotRange->{{Automatic, Automatic}, {Automatic, Automatic}, {
    Automatic, Automatic}},
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{1.8851778740951062`, -0.6186983616565295, 0.25162813893875696`},
  
  ViewVertical->{-0.0038459320605717605`, 0.145278874586381, 
   0.9893832712379466}]], "Input",
 CellChangeTimes->{3.8251298361963377`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"c3a806a6-4f23-4242-a0c4-9f4ec7cb2ed0"],

Cell[BoxData[
 Graphics3DBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
      Line3DBox[CompressedData["
1:eJwV13k4VO8XAHClhBKyqyhJUSgh29xjzRbGbpBsEZIQITuzlIiSLWWrLJUs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       "]]},
     Annotation[#, "Charting`Private`Tag$2791#1"]& ]}, {}},
  Axes->True,
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImagePadding->Automatic,
  ImageSize->{343.61463233888657`, 170.13346625398532`},
  ImageSizeRaw->Automatic,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}},
  PlotRange->{{Automatic, Automatic}, {Automatic, Automatic}, {
    Automatic, Automatic}},
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->Top]], "Input",
 CellChangeTimes->{3.825129799057756*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"2d98090d-7e56-4f4c-ab73-9efb4f1412b9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dist", " ", "=", " ", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"While", "[", 
  RowBox[{
   RowBox[{"dist", ">", " ", "0.5"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]", " ", "=", " ", 
     RowBox[{"RandomReal", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "10"}], ",", "10"}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"c", " ", "=", "  ", 
     RowBox[{"RandomReal", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "10"}], ",", "10"}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"smax", " ", "=", 
     RowBox[{"8", "Pi"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Tau]\[Tau]", "[", "s_", "]"}], ":=", 
     FractionBox["c", 
      SuperscriptBox[
       RowBox[{"kk", "[", "s", "]"}], "2"]]}], ";", "\[IndentingNewLine]", 
    RowBox[{"kk0", " ", "=", " ", 
     RowBox[{"RandomReal", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "5"}], ",", "5"}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"kpri0", " ", "=", " ", 
     RowBox[{"RandomReal", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "5"}], ",", "5"}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"sol", "=", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"eq2", "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{"kk", "[", "0", "]"}], "\[Equal]", " ", "kk0"}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"kk", "'"}], "[", "0", "]"}], "\[Equal]", "kpri0"}]}], 
        "}"}], ",", 
       RowBox[{"kk", "[", "s", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "0", ",", "smax"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"k", "[", "s", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"kk", "[", "s", "]"}], "/.", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "s", "]"}], ":=", " ", 
     FractionBox["c", 
      SuperscriptBox[
       RowBox[{"k", "[", "s", "]"}], "2"]]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "s", "]"}], ",", 
        RowBox[{"\[Tau]", "[", "s", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "0", ",", "smax"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"eq1x", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"tx", "'"}], "[", "s", "]"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"k", "[", "s", "]"}], " ", 
       RowBox[{"nx", "[", "s", "]"}]}]}]}], " ", ";", "\[IndentingNewLine]", 
    RowBox[{"eq1y", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"ty", "'"}], "[", "s", "]"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"k", "[", "s", "]"}], 
       RowBox[{"ny", "[", "s", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"eq1z", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"tz", "'"}], "[", "s", "]"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"k", "[", "s", "]"}], " ", 
       RowBox[{"nz", "[", "s", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"eq2x", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"bx", "'"}], "[", "s", "]"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "s", "]"}], " ", 
       RowBox[{"nx", "[", "s", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"eq2y", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"by", "'"}], "[", "s", "]"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "s", "]"}], " ", 
       RowBox[{"ny", "[", "s", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"eq2z", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"bz", "'"}], "[", "s", "]"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "s", "]"}], " ", 
       RowBox[{"nz", "[", "s", "]"}]}]}]}], " ", ";", "\[IndentingNewLine]", 
    RowBox[{"eq3x", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"nx", "'"}], "[", "s", "]"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"k", "[", "s", "]"}], " ", 
       RowBox[{"tx", "[", "s", "]"}]}], " ", "-", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "s", "]"}], " ", 
       RowBox[{"bx", "[", "s", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"eq3y", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"ny", "'"}], "[", "s", "]"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"k", "[", "s", "]"}], " ", 
       RowBox[{"ty", "[", "s", "]"}]}], " ", "-", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "s", "]"}], " ", 
       RowBox[{"by", "[", "s", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"eq3z", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"nz", "'"}], "[", "s", "]"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"k", "[", "s", "]"}], " ", 
       RowBox[{"tz", "[", "s", "]"}]}], " ", "-", 
      RowBox[{
       RowBox[{"\[Tau]", "[", "s", "]"}], " ", 
       RowBox[{"bz", "[", "s", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"sol", " ", "=", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"eq1x", "\[Equal]", "0"}], "&&", 
          RowBox[{"eq1y", "\[Equal]", "0"}], "&&", 
          RowBox[{"eq1z", "\[Equal]", "0"}], "&&", 
          RowBox[{"eq2x", "\[Equal]", "0"}], "&&", 
          RowBox[{"eq2y", "\[Equal]", "0"}], "&&", 
          RowBox[{"eq2z", "\[Equal]", "0"}], "&&", 
          RowBox[{"eq3x", "\[Equal]", "0"}], "&&", 
          RowBox[{"eq3y", "\[Equal]", "0"}], "&&", 
          RowBox[{"eq3z", "\[Equal]", "0"}]}], ",", 
         RowBox[{
          RowBox[{"tx", "[", "0", "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"ty", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"tz", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"bx", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"by", "[", "0", "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"bz", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"nx", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"ny", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"nz", "[", "0", "]"}], "\[Equal]", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"tx", "[", "s", "]"}], ",", 
         RowBox[{"ty", "[", "s", "]"}], ",", 
         RowBox[{"tz", "[", "s", "]"}], ",", 
         RowBox[{"bx", "[", "s", "]"}], ",", 
         RowBox[{"by", "[", "s", "]"}], ",", 
         RowBox[{"bz", "[", "s", "]"}], ",", 
         RowBox[{"nx", "[", "s", "]"}], ",", 
         RowBox[{"ny", "[", "s", "]"}], ",", 
         RowBox[{"nz", "[", "s", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "0", ",", "smax"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"vetd", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"tx", "[", "s", "]"}], "/.", 
        RowBox[{
         RowBox[{"sol", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"ty", "[", "s", "]"}], "/.", 
        RowBox[{
         RowBox[{"sol", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"tz", "[", "s", "]"}], "/.", 
        RowBox[{
         RowBox[{"sol", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"val", "=", 
     RowBox[{"Integrate", "[", 
      RowBox[{"vetd", ",", "s"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"dist", " ", "=", " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"val", "/.", 
             RowBox[{"s", "\[Rule]", " ", "0"}]}], ")"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"val", "/.", 
             RowBox[{"s", "\[Rule]", " ", "smax"}]}], ")"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"val", "/.", 
             RowBox[{"s", "\[Rule]", " ", "0"}]}], ")"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"val", "/.", 
             RowBox[{"s", "\[Rule]", " ", "smax"}]}], ")"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"val", "/.", 
             RowBox[{"s", "\[Rule]", " ", "0"}]}], ")"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"val", "/.", 
             RowBox[{"s", "\[Rule]", " ", "smax"}]}], ")"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "^", "2"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "kk0", "]"}]}]}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQ3ed4f/bWujeOq75azAHRXv5zWbYBaSHmLWD6UcX9
rTuBdEHb1jsg+tPeFx9B9A7/3V9B9ELdXda7gLTugY2uIHrVn0WeIPrGdeUg
EO2RtykZRH84610Ioi0O5O7cXP/G8YX8WTC9hCvIdQuQZvpy1wNEs4s7R4Po
7JQ1sSD6xOWduSA6Ye+5AhD9ylP18QEgvaDn4jMQ3RC6i+MgkBbXuc4Johcs
DRAC0feyviqCaMeP0hog+hHDPS0QnbdCRR9EK4ktNwLRpy4stQTRJXwxViA6
YRe7A4ieGFQHpq23nXAH0ZUTOYJB9KcXXuEgukukFEybCWnFgWgpLaZ4EK3K
6pkGoqfd6EkH0be+HK0C0Ru+Hm0E0QCCRMlz
  "],
 CellLabel->
  "In[1510]:=",ExpressionUUID->"abdffa16-2a6a-441b-9747-ce621e098a09"],

Cell[CellGroupData[{

Cell[BoxData["3.9129743181820658`"], "Print",
 CellChangeTimes->{
  3.825077054366095*^9, {3.82507721301136*^9, 3.825077221673586*^9}, {
   3.825077256045385*^9, 3.825077263107836*^9}},
 CellLabel->
  "During evaluation of \
In[1510]:=",ExpressionUUID->"2667d516-5c78-4a43-b695-730c8a200771"],

Cell[BoxData[
 RowBox[{"-", "0.843238044755596`"}]], "Print",
 CellChangeTimes->{
  3.825077054366095*^9, {3.82507721301136*^9, 3.825077221673586*^9}, {
   3.825077256045385*^9, 3.8250772633158607`*^9}},
 CellLabel->
  "During evaluation of \
In[1510]:=",ExpressionUUID->"0fd67115-9724-4645-ae99-e5e6b5366bfa"],

Cell[BoxData[
 RowBox[{"-", "2.7126880945012175`"}]], "Print",
 CellChangeTimes->{
  3.825077054366095*^9, {3.82507721301136*^9, 3.825077221673586*^9}, {
   3.825077256045385*^9, 3.825077263503961*^9}},
 CellLabel->
  "During evaluation of \
In[1510]:=",ExpressionUUID->"9415d7e4-eb5b-4487-8c40-7fe0dfa70928"],

Cell[BoxData[
 RowBox[{"-", "4.769036994104765`"}]], "Print",
 CellChangeTimes->{
  3.825077054366095*^9, {3.82507721301136*^9, 3.825077221673586*^9}, {
   3.825077256045385*^9, 3.8250772638835783`*^9}},
 CellLabel->
  "During evaluation of \
In[1510]:=",ExpressionUUID->"6c4f99d1-ce17-414e-b9b8-a1abf88fd754"],

Cell[BoxData["0.7169564345723813`"], "Print",
 CellChangeTimes->{
  3.825077054366095*^9, {3.82507721301136*^9, 3.825077221673586*^9}, {
   3.825077256045385*^9, 3.825077264027967*^9}},
 CellLabel->
  "During evaluation of \
In[1510]:=",ExpressionUUID->"e90127a6-da30-4d56-bdb3-a30be8cd9a79"],

Cell[BoxData["0.4035792608313926`"], "Print",
 CellChangeTimes->{
  3.825077054366095*^9, {3.82507721301136*^9, 3.825077221673586*^9}, {
   3.825077256045385*^9, 3.8250772643069572`*^9}},
 CellLabel->
  "During evaluation of \
In[1510]:=",ExpressionUUID->"d27643c4-6557-4a74-8fed-15b99c534a61"],

Cell[BoxData["0.9994263510070702`"], "Print",
 CellChangeTimes->{
  3.825077054366095*^9, {3.82507721301136*^9, 3.825077221673586*^9}, {
   3.825077256045385*^9, 3.8250772645479383`*^9}},
 CellLabel->
  "During evaluation of \
In[1510]:=",ExpressionUUID->"267ac8cb-f307-46f8-8a34-e2348dc8c67b"],

Cell[BoxData["0.5076786398300559`"], "Print",
 CellChangeTimes->{
  3.825077054366095*^9, {3.82507721301136*^9, 3.825077221673586*^9}, {
   3.825077256045385*^9, 3.825077264843605*^9}},
 CellLabel->
  "During evaluation of \
In[1510]:=",ExpressionUUID->"6a2442ab-288b-4c6e-b680-5c61fdf9ffe6"],

Cell[BoxData[
 RowBox[{"-", "1.46755604211965`"}]], "Print",
 CellChangeTimes->{
  3.825077054366095*^9, {3.82507721301136*^9, 3.825077221673586*^9}, {
   3.825077256045385*^9, 3.825077265044348*^9}},
 CellLabel->
  "During evaluation of \
In[1510]:=",ExpressionUUID->"25daa2b4-0e96-43d5-9adf-b22bde91c2f2"],

Cell[BoxData["4.080267522482025`"], "Print",
 CellChangeTimes->{
  3.825077054366095*^9, {3.82507721301136*^9, 3.825077221673586*^9}, {
   3.825077256045385*^9, 3.82507726540269*^9}},
 CellLabel->
  "During evaluation of \
In[1510]:=",ExpressionUUID->"5cf82e23-967b-41f0-af29-0442f872740e"],

Cell[BoxData["3.5177176468354503`"], "Print",
 CellChangeTimes->{
  3.825077054366095*^9, {3.82507721301136*^9, 3.825077221673586*^9}, {
   3.825077256045385*^9, 3.825077265590209*^9}},
 CellLabel->
  "During evaluation of \
In[1510]:=",ExpressionUUID->"c53f7880-84ea-4b48-8a87-417e283b3467"],

Cell[BoxData["2.646339722247035`"], "Print",
 CellChangeTimes->{
  3.825077054366095*^9, {3.82507721301136*^9, 3.825077221673586*^9}, {
   3.825077256045385*^9, 3.825077265754743*^9}},
 CellLabel->
  "During evaluation of \
In[1510]:=",ExpressionUUID->"5d2a7969-f780-4a5b-99c0-d4b731bf46bd"],

Cell[BoxData["0.7455914579055101`"], "Print",
 CellChangeTimes->{
  3.825077054366095*^9, {3.82507721301136*^9, 3.825077221673586*^9}, {
   3.825077256045385*^9, 3.825077266023787*^9}},
 CellLabel->
  "During evaluation of \
In[1510]:=",ExpressionUUID->"58600080-e6fa-49c1-a810-e34e0ae9eb52"],

Cell[BoxData["3.0741985706126513`"], "Print",
 CellChangeTimes->{
  3.825077054366095*^9, {3.82507721301136*^9, 3.825077221673586*^9}, {
   3.825077256045385*^9, 3.8250772661714373`*^9}},
 CellLabel->
  "During evaluation of \
In[1510]:=",ExpressionUUID->"93bc5c6e-fbc4-4937-bc42-305eff20fcdb"],

Cell[BoxData["2.93451721274765`"], "Print",
 CellChangeTimes->{
  3.825077054366095*^9, {3.82507721301136*^9, 3.825077221673586*^9}, {
   3.825077256045385*^9, 3.825077266486396*^9}},
 CellLabel->
  "During evaluation of \
In[1510]:=",ExpressionUUID->"7a2f731d-5dd1-477b-956e-1a88cf0511b5"],

Cell[BoxData[
 RowBox[{"-", "1.7285117362243518`"}]], "Print",
 CellChangeTimes->{
  3.825077054366095*^9, {3.82507721301136*^9, 3.825077221673586*^9}, {
   3.825077256045385*^9, 3.8250772668924103`*^9}},
 CellLabel->
  "During evaluation of \
In[1510]:=",ExpressionUUID->"aa7eec23-9dc3-49ce-bf42-fb2e81db00ac"]
}, Open  ]],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{
  3.82507697188468*^9, 3.825077035196355*^9, 3.825077066317273*^9, {
   3.825077216767272*^9, 3.825077227588554*^9}, {3.825077258818507*^9, 
   3.825077266906481*^9}},
 CellLabel->
  "Out[1511]=",ExpressionUUID->"38fc21bc-0953-48d6-a945-df8f3caa0f75"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.824528665989533*^9, 3.824528685751842*^9}, {
   3.824537018596033*^9, 3.8245370188063374`*^9}, {3.824538167847331*^9, 
   3.824538174835709*^9}, {3.825050207220687*^9, 3.82505028128822*^9}, {
   3.8250761130273533`*^9, 3.825076265443602*^9}, {3.825076319995843*^9, 
   3.825076336491889*^9}, {3.825076409858139*^9, 3.825076410033575*^9}, 
   3.825076661849326*^9, 
   3.825076831587264*^9},ExpressionUUID->"d4845ba0-5f0e-4a52-ae9a-\
957dc27aa9cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot3D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"val", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
     RowBox[{"Re", "[", 
      RowBox[{"val", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
     RowBox[{"Re", "[", 
      RowBox[{"val", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "smax"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8118250887734528`*^9, 3.811825096151692*^9}, {
   3.8118251314779673`*^9, 3.811825132799049*^9}, {3.811825382510405*^9, 
   3.811825383132217*^9}, {3.813559381404779*^9, 3.813559418261961*^9}, {
   3.81355948190767*^9, 3.8135594940548077`*^9}, {3.8135597633828173`*^9, 
   3.813559770098185*^9}, {3.813559891780402*^9, 3.813559895854128*^9}, {
   3.8135639561960697`*^9, 3.813563964978282*^9}, {3.813564089986162*^9, 
   3.813564105090501*^9}, {3.813567123194456*^9, 3.813567132233283*^9}, {
   3.813567358614687*^9, 3.8135673855736027`*^9}, 3.824478471288479*^9, {
   3.82447863625416*^9, 3.8244786469327717`*^9}, {3.824478808259109*^9, 
   3.824478819908803*^9}, {3.824479252207973*^9, 3.824479258749858*^9}, {
   3.824528725102631*^9, 3.824528729085368*^9}, {3.824528790408798*^9, 
   3.824528844287148*^9}, {3.8245289414650803`*^9, 3.824528942781282*^9}, {
   3.824529415685422*^9, 3.8245294188547287`*^9}, {3.824529475719372*^9, 
   3.8245294851756697`*^9}, {3.824531410427532*^9, 3.824531459395688*^9}, {
   3.8245315380917053`*^9, 3.824531538793824*^9}, {3.824531603265615*^9, 
   3.824531647899733*^9}, {3.8245318046160793`*^9, 3.824531812145441*^9}, {
   3.824535480116572*^9, 3.8245354803520727`*^9}, {3.8245369079950047`*^9, 
   3.8245369085586843`*^9}, 3.825076275213319*^9},
 CellLabel->
  "In[1486]:=",ExpressionUUID->"a3dd8471-5a4f-4d1e-8652-8f5858461796"],

Cell[BoxData[
 Graphics3DBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
      Line3DBox[CompressedData["
1:eJwUmXc81P8fwG2pfEkSDSoUhZaV5GWFkFJG0ZIRSlZ2STTNrIyMkBVllt3b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       "]]},
     Annotation[#, "Charting`Private`Tag$170688#1"]& ]}, {}},
  Axes->True,
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImagePadding->Automatic,
  ImageSize->Medium,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}},
  PlotRange->{{Automatic, Automatic}, {Automatic, Automatic}, {
    Automatic, Automatic}},
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{-2.7820522984817795`, -0.18760973625973404`, \
-1.9170257158871906`},
  ViewVertical->{-0.4772065317902379, 
   0.3460722995988614, -0.8077796045129444}]], "Output",
 CellChangeTimes->{
  3.8250501775966167`*^9, {3.825050480803907*^9, 3.82505050439187*^9}, {
   3.8250760092128267`*^9, 3.8250760249612083`*^9}, 3.825076308060102*^9, {
   3.825076356015472*^9, 3.825076497853479*^9}, {3.825076547341753*^9, 
   3.825076568694851*^9}, 3.825076636826851*^9, {3.8250766769615602`*^9, 
   3.8250766944541397`*^9}},
 CellLabel->
  "Out[1486]=",ExpressionUUID->"06f99094-9e6f-449b-a03b-2379b2c92cd9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.8250766706467648`*^9, 
  3.825076838486701*^9},ExpressionUUID->"445a181c-0ee2-45a1-9046-\
88b5550d3007"],

Cell[BoxData["3.0506625067943167`"], "Output",
 CellChangeTimes->{{3.825076671128928*^9, 3.825076695554789*^9}},
 CellLabel->
  "Out[1487]=",ExpressionUUID->"3c587c62-8759-4c27-b8d0-910d27f292fe"]
}, Open  ]],

Cell[BoxData[
 RowBox[{",", 
  RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
  RowBox[{"PlotTheme", "\[Rule]", "\"\<Detailed\>\""}], ",", 
  RowBox[{"PlotLegends", "\[Rule]", 
   RowBox[{"SwatchLegend", "[", "Automatic", "]"}]}], ",", 
  RowBox[{"AxesStyle", "\[Rule]", 
   RowBox[{"Directive", "[", 
    RowBox[{"Black", ",", " ", "15"}], "]"}]}], ",", 
  RowBox[{"ImageSize", "\[Rule]", "Medium"}], ",", 
  RowBox[{"AspectRatio", "\[Rule]", "Full"}], ",", 
  RowBox[{"AxesLabel", "\[Rule]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{"x", ",", "Large", ",", "Black"}], "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{"y", ",", "Large", ",", "Black"}], "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{"z", ",", "Large", ",", "Black"}], "]"}]}], "}"}]}]}]], "Input",\
ExpressionUUID->"12e3dce2-9a05-4b61-a624-d6333c81c2d2"],

Cell[BoxData[
 RowBox[{",", 
  RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
  RowBox[{"PlotTheme", "\[Rule]", "\"\<Detailed\>\""}], ",", 
  RowBox[{"PlotLegends", "\[Rule]", 
   RowBox[{"SwatchLegend", "[", "Automatic", "]"}]}], ",", 
  RowBox[{"AxesStyle", "\[Rule]", 
   RowBox[{"Directive", "[", 
    RowBox[{"Black", ",", " ", "15"}], "]"}]}], ",", 
  RowBox[{"ImageSize", "\[Rule]", "Medium"}], ",", 
  RowBox[{"AspectRatio", "\[Rule]", "Full"}], ",", 
  RowBox[{"AxesLabel", "\[Rule]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{"x", ",", "Large", ",", "Black"}], "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{"y", ",", "Large", ",", "Black"}], "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{"z", ",", "Large", ",", "Black"}], "]"}]}], "}"}]}]}]], "Input",\
ExpressionUUID->"8160db7c-8c78-44ac-b448-8f397cac76d8"]
},
WindowSize->{1052, 712},
WindowMargins->{{34, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 275, 5, 30, "Input",ExpressionUUID->"f26b467a-ff2e-41cc-9aea-3c6614454b2b"],
Cell[836, 27, 2206, 64, 52, "Input",ExpressionUUID->"6c433b2a-9a3b-4ddc-b6a4-355971b3da58"],
Cell[CellGroupData[{
Cell[3067, 95, 2977, 67, 220, "Input",ExpressionUUID->"a93c74c8-e9b5-4248-a2d3-223a4ab7c687"],
Cell[6047, 164, 4093, 62, 73, "Message",ExpressionUUID->"d001b406-73d2-47ef-9c4b-cb9d09b3cde6"],
Cell[10143, 228, 27447, 495, 118, "Output",ExpressionUUID->"0cc53940-030b-4b3f-8b62-e9b0f1e2c12a"]
}, Open  ]],
Cell[37605, 726, 700, 21, 52, "Input",ExpressionUUID->"86f95c82-e74a-48b3-bf6c-8cb54e9ffc43"],
Cell[CellGroupData[{
Cell[38330, 751, 777, 15, 30, "Input",ExpressionUUID->"c9d782de-9826-47df-8687-14793c29f4a5"],
Cell[39110, 768, 4701, 96, 235, "Output",ExpressionUUID->"f0d87d68-8b2a-4d18-ba34-907fd054a785"]
}, Open  ]],
Cell[43826, 867, 5834, 164, 304, "Input",ExpressionUUID->"a928af5d-2585-444a-acc8-7e24877de802"],
Cell[CellGroupData[{
Cell[49685, 1035, 998, 25, 52, "Input",ExpressionUUID->"ac79614c-190d-498b-ba30-ef584d5c452c"],
Cell[50686, 1062, 34029, 571, 518, 7618, 138, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"f8ae11c4-e8fc-458a-ab17-536488e914ac"]
}, Open  ]],
Cell[84730, 1636, 10037, 180, 126, "Input",ExpressionUUID->"9bd75f93-5b63-4e09-bc62-5a302ca3220a"],
Cell[94770, 1818, 9657, 173, 822, "Input",ExpressionUUID->"7a42097c-5fc5-4495-95d3-705d8ad67700"],
Cell[104430, 1993, 9787, 177, 120, "Input",ExpressionUUID->"c3a806a6-4f23-4242-a0c4-9f4ec7cb2ed0"],
Cell[114220, 2172, 9442, 170, 183, InheritFromParent,ExpressionUUID->"2d98090d-7e56-4f4c-ab73-9efb4f1412b9"],
Cell[CellGroupData[{
Cell[123687, 2346, 10118, 273, 695, "Input",ExpressionUUID->"abdffa16-2a6a-441b-9747-ce621e098a09"],
Cell[CellGroupData[{
Cell[133830, 2623, 292, 6, 24, "Print",ExpressionUUID->"2667d516-5c78-4a43-b695-730c8a200771"],
Cell[134125, 2631, 310, 7, 24, "Print",ExpressionUUID->"0fd67115-9724-4645-ae99-e5e6b5366bfa"],
Cell[134438, 2640, 309, 7, 24, "Print",ExpressionUUID->"9415d7e4-eb5b-4487-8c40-7fe0dfa70928"],
Cell[134750, 2649, 310, 7, 24, "Print",ExpressionUUID->"6c4f99d1-ce17-414e-b9b8-a1abf88fd754"],
Cell[135063, 2658, 292, 6, 24, "Print",ExpressionUUID->"e90127a6-da30-4d56-bdb3-a30be8cd9a79"],
Cell[135358, 2666, 294, 6, 24, "Print",ExpressionUUID->"d27643c4-6557-4a74-8fed-15b99c534a61"],
Cell[135655, 2674, 294, 6, 24, "Print",ExpressionUUID->"267ac8cb-f307-46f8-8a34-e2348dc8c67b"],
Cell[135952, 2682, 292, 6, 24, "Print",ExpressionUUID->"6a2442ab-288b-4c6e-b680-5c61fdf9ffe6"],
Cell[136247, 2690, 307, 7, 24, "Print",ExpressionUUID->"25daa2b4-0e96-43d5-9adf-b22bde91c2f2"],
Cell[136557, 2699, 290, 6, 24, "Print",ExpressionUUID->"5cf82e23-967b-41f0-af29-0442f872740e"],
Cell[136850, 2707, 292, 6, 24, "Print",ExpressionUUID->"c53f7880-84ea-4b48-8a87-417e283b3467"],
Cell[137145, 2715, 291, 6, 24, "Print",ExpressionUUID->"5d2a7969-f780-4a5b-99c0-d4b731bf46bd"],
Cell[137439, 2723, 292, 6, 24, "Print",ExpressionUUID->"58600080-e6fa-49c1-a810-e34e0ae9eb52"],
Cell[137734, 2731, 294, 6, 24, "Print",ExpressionUUID->"93bc5c6e-fbc4-4937-bc42-305eff20fcdb"],
Cell[138031, 2739, 290, 6, 24, "Print",ExpressionUUID->"7a2f731d-5dd1-477b-956e-1a88cf0511b5"],
Cell[138324, 2747, 311, 7, 24, "Print",ExpressionUUID->"aa7eec23-9dc3-49ce-bf42-fb2e81db00ac"]
}, Open  ]],
Cell[138650, 2757, 307, 6, 34, "Output",ExpressionUUID->"38fc21bc-0953-48d6-a945-df8f3caa0f75"]
}, Open  ]],
Cell[138972, 2766, 496, 8, 30, "Input",ExpressionUUID->"d4845ba0-5f0e-4a52-ae9a-957dc27aa9cb"],
Cell[CellGroupData[{
Cell[139493, 2778, 1889, 35, 30, "Input",ExpressionUUID->"a3dd8471-5a4f-4d1e-8652-8f5858461796"],
Cell[141385, 2815, 36301, 611, 394, "Output",ExpressionUUID->"06f99094-9e6f-449b-a03b-2379b2c92cd9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177723, 3431, 152, 3, 30, "Input",ExpressionUUID->"445a181c-0ee2-45a1-9046-88b5550d3007"],
Cell[177878, 3436, 196, 3, 34, "Output",ExpressionUUID->"3c587c62-8759-4c27-b8d0-910d27f292fe"]
}, Open  ]],
Cell[178089, 3442, 866, 20, 73, "Input",ExpressionUUID->"12e3dce2-9a05-4b61-a624-d6333c81c2d2"],
Cell[178958, 3464, 866, 20, 73, "Input",ExpressionUUID->"8160db7c-8c78-44ac-b448-8f397cac76d8"]
}
]
*)


